High-dimensional Bayesian Optimization of Hyperparameters for an Attention-based Network to Predict Materials Property: a Case Study on CrabNet using Ax and SAASBO

Expensive-to-train deep learning models can benefit from an optimization of the hyperparameters that determine the model architecture. We optimize 23 hyperparameters of a materials informatics model, Compositionally-Restricted Attention-Based Network (CrabNet), over 100 adaptive design iterations using two models within the Adaptive Experimentation (Ax) Platform. This includes a recently developed Bayesian optimization (BO) algorithm, sparse axis-aligned subspaces Bayesian optimization (SAASBO), which has shown exciting performance on high-dimensional optimization tasks. Using SAASBO to optimize CrabNet hyperparameters, we demonstrate a new state-of-the-art on the experimental band gap regression task within the materials informatics benchmarking platform, Matbench (~4.5% decrease in mean absolute error (MAE) relative to incumbent). Characteristics of the adaptive design scheme as well as feature importances are described for each of the Ax models. SAASBO has great potential to both improve existing surrogate models, as shown in this work, and in future work, to efficiently discover new, high-performing materials in high-dimensional materials science search spaces.

==> article2slides.py <==
import re
import os

def main():
    """
    Automatically generates a beamer presentation draft from an article
    Notes:
           - Some functionality has been disabled by comments.
    """

    article_file_path = 'main.tex'
    beamer_file_path = 'slides.tex'

    written_figures = []

    with open(article_file_path, 'r') as art:
        with open(beamer_file_path, 'w') as outf:
           # in_frame = False
            for line in art:

                # Preamble
                #(currently ignoring)

                # Copy header
                # Ignores unnumbered sections
                if line.startswith('\section{') or line.startswith(r'\subsection'):

                 #   if in_frame:
                  #      outf.write(r'\end{frame}'+'\n')
                   #     in_frame = False

                    outf.write(safe_line(line))

                if line.startswith(r'\subsubsection'):
                    outf.write('%' + safe_line(line))

                    # Create frame for subsections
               #     if line.startswith(r'\subsection'):
                #        outf.write(r'\begin{frame}{\secname: \subsecname}'+'\n')
                 #       in_frame = True

                # Insert figure
                fig_refs = re.findall(r'\\ref{fig:([\w\d -_]+)}', line)
                if fig_refs:
                    for fig_ref in fig_refs:
                        if fig_ref not in written_figures:
                            fig_frame = safe_line(find_fig_str(article_file_path, fig_ref))
                            outf.write(fig_frame)
                            written_figures.append(fig_ref)

            #if in_frame:
             #   outf.write(r'\end{frame}' + '\n')
              #  in_frame = False

def safe_line(line):
    """ Processes latex control sequences which cause beamer to break
     * Remove \label{}, \todo{}
     * Add \protect infront of \textit{}
    """
    sline = line
    sline = re.sub(r'\\label{[\w\d:\s]+}', '', sline)
    sline = re.sub(r'\\todo{[\w\d:\s]+}', '', sline)

    sline = re.sub(r'\\textit{', r'\\protect\\textit{', sline)
    return sline

def find_fig_str(text_file_path, fig_ref):
    """ Finds the figure floating environment based on label
    """
    with open(text_file_path, 'r') as tfile:
        envstr = ''
        in_fig = False
        for line in tfile:

            if line.startswith(r"\begin{figure*}"):
                in_fig = True

            if in_fig:
                to_write = line
                # Remove placement specifications:
                if line.startswith(r"\begin{figure*}"):
                    to_write = re.sub(r'\[([\w]+)\]', '', line)
                # ignore label
                if line.startswith(r'\label{'):
                    to_write = ''
                # replace figure width to make it fill the whole slide
                if re.match(r'[\t\s]?\\includegraphics',line):
                    to_write = re.sub(r'\[([\w=\d]+)\]', r'[width =\\textwidth, height = 0.6\\textheight, keepaspectratio]', line)

                envstr += to_write

            labelmatch = re.match(r'[\t\s]?\\label{fig:([\w\d -_]+)}',line)
            if labelmatch:
                if labelmatch.group(1) == fig_ref:
                    right_fig = True
                else:
                    right_fig = False

            if line.startswith(r"\end{figure}"):
                in_fig = False
                if right_fig: # Stop searching
                    break
                else:
                    envstr = ''

    # Make figure be in its own frame:
    if envstr:
        envstr = r'\begin{frame}{\subsecname}' + '\n' + envstr + r'\end{frame}' + '\n'

    return envstr

main()


==> credit-statement.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      4653,        121]
NotebookOptionsPosition[      3539,         94]
NotebookOutlinePosition[      4168,        114]
CellTagsIndexPosition[      4125,        111]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["CRediT statement", "Title",
 CellChangeTimes->{{3.8244795173132515`*^9, 
  3.8244795210602*^9}},ExpressionUUID->"f9dc8fd9-891f-45f1-8142-9e84b888b93e"],

Cell["\<\
Parse Google Form responses from authors to form a Contributor Roles Taxonomy \
(CRediT) statement.\
\>", "Subtitle",
 CellChangeTimes->{{3.824479524063106*^9, 3.824479536997778*^9}, {
  3.8244839396214275`*^9, 
  3.8244839505902877`*^9}},ExpressionUUID->"23aabeaa-135e-43ed-9d10-\
ece5729077df"],

Cell[BoxData[
 RowBox[{"<<", "CreditStatement`"}]], "Input",
 CellChangeTimes->{{3.8430011708024697`*^9, 3.843001176182165*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"9006811a-4bbe-4d1b-ba5d-6abbf956b2f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "editURL", "=", 
   "\"\<https://docs.google.com/spreadsheets/d/14cH0XKmsyWgxAo9-\
3T4tXXYWiO3DEvKP3jujVB4QTKA/edit?usp=sharing\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "saveFolder", "=", 
   "\"\<C:\\\\Users\\\\sterg\\\\Documents\\\\GitHub\\\\sgbaird\\\\\
hyperparameter\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"CreditStatement", "[", 
  RowBox[{"editURL", ",", 
   RowBox[{"Folder", "\[Rule]", "saveFolder"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.843001165103383*^9, 3.84300118514062*^9}, {
  3.84300168392706*^9, 3.843001737137061*^9}, {3.8430031127974906`*^9, 
  3.8430031132584715`*^9}, {3.843063915154503*^9, 3.8430639155982857`*^9}, {
  3.856460485268319*^9, 3.856460493237876*^9}, {3.856460631151621*^9, 
  3.856460663295915*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"f4fe33ef-bafa-4287-b492-4afc1ee6d266"],

Cell[BoxData[
 TemplateBox[{
  "StringSplit", "strse", 
   "\"String or list of strings expected at position \\!\\(\\*RowBox[{\\\"1\\\
\"}]\\) in \\!\\(\\*RowBox[{\\\"StringSplit\\\", \\\"[\\\", \
RowBox[{\\\"None\\\", \\\",\\\", \\\"\\\\\\\"=\\\\\\\"\\\"}], \\\"]\\\"}]\\).\
\"", 2, 9, 3, 25238734147167722281, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.8564604989923935`*^9, {3.856460652834733*^9, 3.85646066359214*^9}},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"165f5d2f-2731-4744-83ab-d7793aa96822"],

Cell[BoxData["\<\"\\\\begin{section}\\n\\\\textbf{Sterling G. Baird}: \
Supervision, Project administration, Conceptualization, Methodology, \
Software, Validation, Formal analysis, Investigation, Writing - Original \
Draft, Writing - Review \\\\& Editing, Visualization. \\\\textbf{Taylor D. \
Sparks}: Supervision, Project administration, Funding acquisition, Resources, \
Writing - Review \\\\& Editing. \\\\textbf{Marianne Liu}: Methodology, \
Software, Writing - Review \\\\& Editing, \
Visualization\\n\\\\end{section}\"\>"], "Output",
 CellChangeTimes->{
  3.843063919935356*^9, 3.856460501715393*^9, {3.856460652832733*^9, 
   3.8564606642750387`*^9}},
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->"Out[9]=",ExpressionUUID->"c15b500a-9033-4b18-ade2-01fc23cdc49a"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1141.2, 568.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
WindowStatusArea->"credit-statement.nb last backed up to credit-statement.nb~ \
on Thu 11 Mar 2021 at 4:55:53 PM",
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"12.2 for Microsoft Windows (64-bit) (December 12, 2020)",
StyleDefinitions->"defaultSyntaxHighlight.nb",
ExpressionUUID->"052801c3-13e2-4630-aa14-2a8fd2d148fa"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 157, 2, 97, "Title",ExpressionUUID->"f9dc8fd9-891f-45f1-8142-9e84b888b93e"],
Cell[740, 26, 306, 7, 53, "Subtitle",ExpressionUUID->"23aabeaa-135e-43ed-9d10-ece5729077df"],
Cell[1049, 35, 206, 3, 28, "Input",ExpressionUUID->"9006811a-4bbe-4d1b-ba5d-6abbf956b2f6"],
Cell[CellGroupData[{
Cell[1280, 42, 891, 20, 68, "Input",ExpressionUUID->"f4fe33ef-bafa-4287-b492-4afc1ee6d266"],
Cell[2174, 64, 558, 12, 24, "Message",ExpressionUUID->"165f5d2f-2731-4744-83ab-d7793aa96822"],
Cell[2735, 78, 776, 12, 147, "Output",ExpressionUUID->"c15b500a-9033-4b18-ade2-01fc23cdc49a"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> equations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     58184,       1279]
NotebookOptionsPosition[     53612,       1187]
NotebookOutlinePosition[     54111,       1205]
CellTagsIndexPosition[     54068,       1202]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"<<", "Notation`"}]], "Input",
 CellChangeTimes->{{3.842221637045106*^9, 3.842221639492199*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f03816a3-2624-4040-854a-18418ac7b492"],

Cell[BoxData[
 RowBox[{"Symbolize", "[", 
  RowBox[{
   TemplateBox[{
     SubscriptBox["_", "_"]},
    "NotationTemplateTag"], ",", 
   RowBox[{"WorkingForm", "\[Rule]", "TraditionalForm"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8427482563260655`*^9, 3.8427482569818883`*^9}, {
  3.8427483046450524`*^9, 3.84274831052477*^9}, {3.84274886730157*^9, 
  3.842748867739689*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"2be7e285-5e7b-4976-81e8-ea221fdd1768"],

Cell[BoxData[
 RowBox[{"<<", "TeXport`"}]], "Input",
 CellChangeTimes->{{3.8422209020078125`*^9, 3.8422209078920603`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"36848e9e-7a55-485a-86ef-ab94f6056d25"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "TeXport"}]], "Input",
 CellChangeTimes->{{3.842220941254505*^9, 3.842220944460104*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"3d4a485e-b3b0-4e9f-aa02-0e0f5c60fc39"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"TeXport can have its default options set for later \
calls via e.g. \
SetOptions[TeXport,Export\[Rule]True]\\nTeXport[fname,eqn,keyvalues] returns \
a TeX-formatted sentence corresponding to an expression (eqn) and a \
definition of variables (keyvalues) that immediately follows in a sentence \
format. E.g. \[Ellipsis] \\\"\\\\begin{equation} \[Ellipsis] \
\\\\label{eq:texport-example} \[Ellipsis] \\ta+b=c \[Ellipsis] \
\\\\end{equation} \[Ellipsis] where $a$, $b$, and $c$ represent apples, \
bananas, and cantaloupe, \
respectively.\\\"\\nTeXport[fname,eqn,keyvalues,Print\[Rule]True] prints a \
TeX-formatted expression to $Output with key-value pair \
definitions.\\nTeXport[fname,eqn,,Print\[Rule]True] prints a TeX-formatted \
expression to $Output without key-value \
pairs.\\nTeXport[fname,eqn,keyvalues,Export\[Rule]True] exports a \
TeX-formatted expression to <fname>.tex.\\nTeXport[fname,eqn,keyvalues,Export\
\[Rule]True,Folder\[Rule]\\\"equations\\\"] exports a TeX-formatted \
expression to equations\\\\<fname>.tex.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"TeXport", "[", 
                    
                    RowBox[{
                    "TeXport`Private`fname_", ",", "TeXport`Private`eqn_", 
                    ",", "TeXport`Private`keyvalues_", ",", 
                    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"TeXport`Private`folder", ",", 
                    "TeXport`Private`printQ", ",", "TeXport`Private`exportQ", 
                    ",", "TeXport`Private`widetextQ", ",", 
                    "TeXport`Private`fnametxt", ",", 
                    "TeXport`Private`fnametex", ",", 
                    "TeXport`Private`fpathtxt", ",", 
                    "TeXport`Private`fpathtex", ",", 
                    "TeXport`Private`equation", ",", "TeXport`Private`txt", 
                    ",", "TeXport`Private`keys", ",", 
                    "TeXport`Private`values", ",", 
                    "TeXport`Private`sentence"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"TeXport`Private`printQ", ",", 
                    "TeXport`Private`exportQ", ",", "TeXport`Private`folder", 
                    ",", "TeXport`Private`widetextQ"}], "}"}], "=", 
                    RowBox[{"OptionValue", "[", 
                    RowBox[{"{", 
                    
                    RowBox[{"\"Print\"", ",", "\"Export\"", ",", "\"Folder\"",
                     ",", "\"Widetext\""}], "}"}], "]"}]}], ";", 
                    RowBox[{"TeXport`Private`fnametxt", "=", 
                    RowBox[{"TeXport`Private`fname", "<>", "\".txt\""}]}], 
                    ";", 
                    RowBox[{"TeXport`Private`fnametex", "=", 
                    RowBox[{"TeXport`Private`fname", "<>", "\".tex\""}]}], 
                    ";", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"TeXport`Private`fpathtxt", ",", 
                    "TeXport`Private`fpathtex"}], "}"}], "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"FileNameJoin", "[", 
                    RowBox[{"{", 
                    RowBox[{"TeXport`Private`folder", ",", "#1"}], "}"}], 
                    "]"}], "&"}], ")"}], "/@", 
                    RowBox[{"{", 
                    
                    RowBox[{"TeXport`Private`fnametxt", ",", 
                    "TeXport`Private`fnametex"}], "}"}]}]}], ";", 
                    RowBox[{"TeXport`Private`sentence", "=", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "TeXport`Private`keyvalues", "]"}],
                     ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"TeXport`Private`keys", ",", 
                    "TeXport`Private`values"}], "}"}], "=", 
                    "TeXport`Private`keyvalues"}], ";", 
                    RowBox[{"\"\\n\"", "<>", 
                    RowBox[{"KeyValueToSentence", "[", 
                    
                    RowBox[{"TeXport`Private`keys", ",", 
                    "TeXport`Private`values"}], "]"}]}]}], ",", "\"\""}], 
                    "]"}]}], ";", 
                    RowBox[{"TeXport`Private`equation", "=", 
                    
                    RowBox[{"\"\\\\begin{equation} \\\\label{eq:\"", "<>", 
                    "TeXport`Private`fname", "<>", "\"} \\n\\t\"", "<>", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"TeXForm", "[", "TeXport`Private`eqn", "]"}], 
                    "]"}], "<>", "\"\\n\\\\end{equation}\""}]}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{"TeXport`Private`widetextQ", ",", 
                    RowBox[{
                    RowBox[{"TeXport`Private`equation", "=", 
                    
                    RowBox[{"\"\\\\begin{widetext}\\n\"", "<>", 
                    "TeXport`Private`equation", "<>", 
                    "\"\\n\\\\end{widetext}\""}]}], ";"}]}], "]"}], ";", 
                    RowBox[{"TeXport`Private`txt", "=", 
                    
                    RowBox[{"TeXport`Private`equation", "<>", 
                    "TeXport`Private`sentence"}]}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{"TeXport`Private`exportQ", ",", 
                    RowBox[{
                    RowBox[{"Export", "[", 
                    
                    RowBox[{"TeXport`Private`fpathtxt", ",", 
                    "TeXport`Private`txt"}], "]"}], ";", 
                    RowBox[{"RenameFile", "[", 
                    
                    RowBox[{"TeXport`Private`fpathtxt", ",", 
                    "TeXport`Private`fpathtex", ",", 
                    RowBox[{"OverwriteTarget", "\[Rule]", "True"}]}], "]"}]}],
                     ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"##1", "&"}], ")"}], "[", "]"}]}], "]"}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{"TeXport`Private`printQ", ",", 
                    RowBox[{"Print", "[", "TeXport`Private`txt", "]"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"##1", "&"}], ")"}], "[", "]"}]}], "]"}], ";", 
                    "TeXport`Private`txt"}]}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   PaneSelectorBox[{True->
                    ButtonBox[
                    PaneSelectorBox[{False->
                    TemplateBox[{"\[ThickSpace]", "\"\[ThickSpace]\"", 
                    StyleBox[
                    "\"Options\"", "InformationRowLabel", StripOnInput -> 
                    False], 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "DownPointerOpener"]]},
                    "RowWithSeparators"], True->
                    TemplateBox[{"\[ThickSpace]", "\"\[ThickSpace]\"", 
                    StyleBox[
                    "\"Options\"", "InformationRowLabel", StripOnInput -> 
                    False], 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "DownPointerOpenerHot"]]},
                    "RowWithSeparators"]}, Dynamic[
                    CurrentValue["MouseOver"]],
                    FrameMargins->0,
                    ImageSize->Automatic],
                    Appearance->None,
                    BaseStyle->None,
                    
                    ButtonFunction:>(Part[System`InformationDump`open$$, 3] = 
                    False),
                    Evaluator->Automatic,
                    FrameMargins->0,
                    ImageMargins->0,
                    Method->"Preemptive"], False->
                    ButtonBox[
                    PaneSelectorBox[{False->
                    TemplateBox[{"\[ThickSpace]", "\"\[ThickSpace]\"", 
                    StyleBox[
                    "\"Options\"", "InformationRowLabel", StripOnInput -> 
                    False], 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "RightPointerOpener"]]},
                    "RowWithSeparators"], True->
                    TemplateBox[{"\[ThickSpace]", "\"\[ThickSpace]\"", 
                    StyleBox[
                    "\"Options\"", "InformationRowLabel", StripOnInput -> 
                    False], 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "RightPointerOpenerHot"]]},
                    "RowWithSeparators"]}, Dynamic[
                    CurrentValue["MouseOver"]],
                    FrameMargins->0,
                    ImageSize->Automatic],
                    Appearance->None,
                    BaseStyle->None,
                    
                    ButtonFunction:>(Part[System`InformationDump`open$$, 3] = 
                    True),
                    Evaluator->Automatic,
                    FrameMargins->0,
                    ImageMargins->0,
                    Method->"Preemptive"]}, Dynamic[
                    FEPrivate`Part[System`InformationDump`open$$, 3]]], 
                   PaneSelectorBox[{True->GridBox[{
                    {
                    RowBox[{"Print", "\[Rule]", "False"}]},
                    {
                    RowBox[{"Export", "\[Rule]", "False"}]},
                    {
                    RowBox[{
                    "TeXport`Private`Folder", "\[Rule]", "\<\".\"\>"}]},
                    {
                    RowBox[{"TeXport`Private`Widetext", "\[Rule]", "False"}]},
                    {
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "\"\[InvisibleSpace]\"", "4", "\" total)\""},
                    "RowDefault"], "InformationRowOpener",
                    StripOnInput->False]}
                    },
                    BaselinePosition->{Baseline, {1, 1}},
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{1.}}}], False->
                    RowBox[{
                    RowBox[{"Print", "\[Rule]", "False"}], "\[ThinSpace]", 
                    StyleBox["\<\"\[Ellipsis]\"\>", "InformationRowOpener",
                    StripOnInput->False], "\[ThinSpace]", 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"", "\"\[InvisibleSpace]\"", "4", "\" total)\""},
                    "RowDefault"], "InformationRowOpener",
                    StripOnInput->False]}]}, Dynamic[
                    FEPrivate`Part[System`InformationDump`open$$, 3]],
                    BaselinePosition->Baseline,
                    ImageSize->Automatic]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"TeXport`TeXport\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"TeXport can have its default options set for later \
calls via e.g. \
SetOptions[TeXport,Export\[Rule]True]\\nTeXport[fname,eqn,keyvalues] returns \
a TeX-formatted sentence corresponding to an expression (eqn) and a \
definition of variables (keyvalues) that immediately follows in a sentence \
format. E.g. \[Ellipsis] \\\"\\\\begin{equation} \[Ellipsis] \
\\\\label{eq:texport-example} \[Ellipsis] \\ta+b=c \[Ellipsis] \
\\\\end{equation} \[Ellipsis] where $a$, $b$, and $c$ represent apples, \
bananas, and cantaloupe, \
respectively.\\\"\\nTeXport[fname,eqn,keyvalues,Print\[Rule]True] prints a \
TeX-formatted expression to $Output with key-value pair \
definitions.\\nTeXport[fname,eqn,,Print\[Rule]True] prints a TeX-formatted \
expression to $Output without key-value \
pairs.\\nTeXport[fname,eqn,keyvalues,Export\[Rule]True] exports a \
TeX-formatted expression to <fname>.tex.\\nTeXport[fname,eqn,keyvalues,Export\
\[Rule]True,Folder\[Rule]\\\"equations\\\"] exports a TeX-formatted \
expression to equations\\\\<fname>.tex.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {3., 7.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {3., 7.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "TeXport can have its default options set for later calls via e.g. \
SetOptions[TeXport,Export\[Rule]True]\nTeXport[fname,eqn,keyvalues] returns a \
TeX-formatted sentence corresponding to an expression (eqn) and a definition \
of variables (keyvalues) that immediately follows in a sentence format. E.g. \
\[Ellipsis] \"\\begin{equation} \[Ellipsis] \\label{eq:texport-example} \
\[Ellipsis] \ta+b=c \[Ellipsis] \\end{equation} \[Ellipsis] where $a$, $b$, \
and $c$ represent apples, bananas, and cantaloupe, respectively.\"\n\
TeXport[fname,eqn,keyvalues,Print\[Rule]True] prints a TeX-formatted \
expression to $Output with key-value pair definitions.\n\
TeXport[fname,eqn,,Print\[Rule]True] prints a TeX-formatted expression to \
$Output without key-value pairs.\n\
TeXport[fname,eqn,keyvalues,Export\[Rule]True] exports a TeX-formatted \
expression to <fname>.tex.\n\
TeXport[fname,eqn,keyvalues,Export\[Rule]True,Folder\[Rule]\"equations\"] \
exports a TeX-formatted expression to equations\\<fname>.tex.", 
    "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None, 
    "DownValues" -> 
    Information`InformationValueForm[
     DownValues, TeXport`TeXport, {TeXport`TeXport[
         Pattern[TeXport`Private`fname, 
          Blank[]], 
         Pattern[TeXport`Private`eqn, 
          Blank[]], 
         Pattern[TeXport`Private`keyvalues, 
          Blank[]], 
         OptionsPattern[]] :> 
       Module[{TeXport`Private`folder, TeXport`Private`printQ, 
          TeXport`Private`exportQ, TeXport`Private`widetextQ, 
          TeXport`Private`fnametxt, TeXport`Private`fnametex, 
          TeXport`Private`fpathtxt, TeXport`Private`fpathtex, 
          TeXport`Private`equation, TeXport`Private`txt, TeXport`Private`keys,
           TeXport`Private`values, 
          TeXport`Private`sentence}, {
           TeXport`Private`printQ, TeXport`Private`exportQ, 
            TeXport`Private`folder, TeXport`Private`widetextQ} = 
          OptionValue[{"Print", "Export", "Folder", "Widetext"}]; 
         TeXport`Private`fnametxt = StringJoin[TeXport`Private`fname, ".txt"]; 
         TeXport`Private`fnametex = 
          StringJoin[TeXport`Private`fname, ".tex"]; {
           TeXport`Private`fpathtxt, TeXport`Private`fpathtex} = 
          Map[FileNameJoin[{TeXport`Private`folder, #}]& , {
            TeXport`Private`fnametxt, TeXport`Private`fnametex}]; 
         TeXport`Private`sentence = 
          If[Length[TeXport`Private`keyvalues] > 
            0, {TeXport`Private`keys, TeXport`Private`values} = 
             TeXport`Private`keyvalues; StringJoin["\n", 
              TeXport`KeyValueToSentence[
              TeXport`Private`keys, TeXport`Private`values]], ""]; 
         TeXport`Private`equation = 
          StringJoin[
           "\\begin{equation} \\label{eq:", TeXport`Private`fname, "} \n\t", 
            ToString[
             TeXForm[TeXport`Private`eqn]], "\n\\end{equation}"]; 
         If[TeXport`Private`widetextQ, 
           TeXport`Private`equation = 
            StringJoin[
             "\\begin{widetext}\n", TeXport`Private`equation, 
              "\n\\end{widetext}"]; Null]; 
         TeXport`Private`txt = 
          StringJoin[TeXport`Private`equation, TeXport`Private`sentence]; 
         If[TeXport`Private`exportQ, 
           Export[TeXport`Private`fpathtxt, TeXport`Private`txt]; 
           RenameFile[
            TeXport`Private`fpathtxt, TeXport`Private`fpathtex, 
             OverwriteTarget -> True], 
           (SlotSequence[1]& )[]]; If[TeXport`Private`printQ, 
           Print[TeXport`Private`txt], 
           (SlotSequence[1]& )[]]; TeXport`Private`txt]}], "SubValues" -> 
    None, "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> {
     Print -> False, Export -> False, TeXport`Private`Folder -> ".", 
      TeXport`Private`Widetext -> False}, "Attributes" -> {Protected}, 
    "FullName" -> "TeXport`TeXport"], False]]], "Output",
 CellChangeTimes->{
  3.8422209449807262`*^9, 3.842747845603958*^9, 3.8427480300789223`*^9, {
   3.8427482632368546`*^9, 3.842748272635795*^9}, 3.8427488697891645`*^9, 
   3.842814122625131*^9, 3.842821591012494*^9, 3.8428336124271145`*^9, 
   3.8428338555866585`*^9, 3.8428339852966843`*^9, 3.8428344461341305`*^9, 
   3.8428347801940565`*^9, 3.842834868006427*^9, {3.8429614995377665`*^9, 
   3.842961511773721*^9}, 3.84319075608042*^9, 3.843372419401184*^9, 
   3.844272113228712*^9, 3.8473439683784285`*^9, {3.847347119208332*^9, 
   3.8473471306010256`*^9}},
 CellLabel->"Out[4]=",ExpressionUUID->"67906bcd-d3ba-46a5-a181-66af62f48faa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  "\"\<C:\\\\Users\\\\sterg\\\\Documents\\\\GitHub\\\\sparks-baird\\\\\
discover-paper\>\"", "]"}]], "Input",
 CellChangeTimes->{3.8422211309216166`*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"2150d2ee-1e55-4d1c-900b-c060bfd01db2"],

Cell[BoxData["\<\"C:\\\\Users\\\\sterg\\\\Documents\\\\GitHub\\\\sparks-baird\
\\\\discover-paper\"\>"], "Output",
 CellChangeTimes->{
  3.8422211363245687`*^9, 3.8427478456316013`*^9, 3.8427480301056423`*^9, {
   3.8427482632649984`*^9, 3.842748272668677*^9}, 3.842748870363714*^9, 
   3.8428141226607924`*^9, 3.8428215910386734`*^9, 3.842833612463812*^9, 
   3.842833855619592*^9, 3.842833985331131*^9, 3.8428344475068045`*^9, 
   3.8428347802291145`*^9, 3.842834868034054*^9, {3.84296149956442*^9, 
   3.842961511800554*^9}, 3.8431907572492933`*^9, 3.8433724204015083`*^9, 
   3.844272114183311*^9, 3.84734396847216*^9, {3.8473471196144505`*^9, 
   3.8473471307124753`*^9}},
 CellLabel->"Out[5]=",ExpressionUUID->"d6404afd-2d57-4fd5-b1cc-d1f4a9aa74bd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"TeXport", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\"\<Export\>\"", "\[Rule]", "True"}], ",", 
      RowBox[{"\"\<Folder\>\"", "\[Rule]", "\"\<equations\>\""}]}], "}"}]}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8422209509436355`*^9, 3.8422209834617805`*^9}, {
  3.8422210181881304`*^9, 3.84222106511467*^9}, {3.8422211288735228`*^9, 
  3.842221143182009*^9}, {3.8422213278188972`*^9, 3.842221331752348*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"b7efa623-14d4-4a33-96bf-788a7bec78a6"],

Cell[CellGroupData[{

Cell[BoxData[
 SuperscriptBox["\[ExponentialE]", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"X", "-", "\[Mu]"}], ")"}], ".", 
    FractionBox["1", "\[CapitalSigma]"], ".", 
    RowBox[{"(", 
     RowBox[{"X", "-", "\[Mu]"}], ")"}]}]}]]], "Input",
 CellChangeTimes->{{3.842221800410326*^9, 3.842221802594528*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"6a30390d-a58f-4963-9944-1938670fd93b"],

Cell[BoxData[
 SuperscriptBox["\[ExponentialE]", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"X", "-", "\[Mu]"}], ")"}], ".", 
    FractionBox["1", "\[CapitalSigma]"], ".", 
    RowBox[{"(", 
     RowBox[{"X", "-", "\[Mu]"}], ")"}]}]}]]], "Output",
 CellChangeTimes->{
  3.8427478456632195`*^9, 3.8427480301172943`*^9, {3.842748263299383*^9, 
   3.8427482726812325`*^9}, 3.842748871512452*^9, 3.842814122697954*^9, 
   3.842821591067335*^9, 3.8428336125041933`*^9, 3.8428338556570683`*^9, 
   3.8428339853711843`*^9, 3.842834448741975*^9, 3.8428347802709165`*^9, 
   3.8428348680684996`*^9, {3.842961499592735*^9, 3.8429615118326664`*^9}, 
   3.8473439685659122`*^9, {3.8473471205538287`*^9, 3.847347132907342*^9}},
 CellLabel->"Out[7]=",ExpressionUUID->"16439338-3403-42b5-86d8-b202d12626cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PDF", "[", 
   RowBox[{
    RowBox[{"MultinormalDistribution", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Mu]", "1"], ",", 
        SubscriptBox["\[Mu]", "2"]}], "}"}], ",", 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          SuperscriptBox["\[ExponentialE]", "r"], "0"},
         {"0", 
          SuperscriptBox["\[ExponentialE]", "r"]}
        }], "\[NoBreak]", ")"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.842221612997233*^9, 3.842221715571399*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"f707ba46-874a-4e3c-9a8e-138806f963a9"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", "r"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x", "-", 
         SubscriptBox["\[Mu]", "1"]}], ")"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"y", "-", 
         SubscriptBox["\[Mu]", "2"]}], ")"}], "2"]}], ")"}]}]], 
  RowBox[{"2", " ", 
   SqrtBox[
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", "r"}]]], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{
  3.842221622149858*^9, {3.8422216694044914`*^9, 3.842221715898374*^9}, 
   3.8427478475546675`*^9, 3.842748032775357*^9, {3.842748263396468*^9, 
   3.842748275342825*^9}, 3.8427488738383822`*^9, 3.8428141256428604`*^9, 
   3.8428215937737436`*^9, 3.842833616662527*^9, 3.842833858368719*^9, 
   3.8428339879899917`*^9, 3.8428344510561733`*^9, 3.842834784125117*^9, 
   3.8428348681383653`*^9, {3.8429615014978704`*^9, 3.842961514991002*^9}, 
   3.8473439717472525`*^9, {3.8473471211177263`*^9, 3.8473471349595995`*^9}},
 CellLabel->"Out[8]=",ExpressionUUID->"0ea437cb-f829-49f9-98cb-72eb28d2dbce"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Multivariate Normal", "Chapter",
 CellChangeTimes->{{3.8428127464669056`*^9, 
  3.842812748434492*^9}},ExpressionUUID->"c88f93f7-55e3-493a-b4dc-\
40fc72990557"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXport", "[", 
  RowBox[{"\"\<mvn\>\"", ",", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"X", "-", "\[Mu]"}], ")"}], "\[CenterDot]", 
      FractionBox["1", "\[CapitalSigma]"], "\[CenterDot]", 
      RowBox[{"(", 
       RowBox[{"X", "-", "\[Mu]"}], ")"}]}]}]], ",", 
   RowBox[{
    RowBox[{"(", GridBox[{
       {"X", 
        "\"\<\\\\gls{densmap} embedding position at which to be \
evaluated\>\""},
       {"\[Mu]", 
        "\"\<train or validation \\\\gls{densmap} embedding position\>\""},
       {"\[CapitalSigma]", "\"\<covariance matrix\>\""},
       {"\"\<\[CenterDot]\>\"", "\"\<matrix multiplication\>\""}
      }], ")"}], "\[Transpose]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8422218336181507`*^9, 3.8422219733682117`*^9}, {
  3.8422220236755247`*^9, 3.8422220453718395`*^9}, {3.8422220754006095`*^9, 
  3.8422221440904856`*^9}, {3.8473471009201574`*^9, 3.847347103048626*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"28ba58a4-65f1-4c0c-a19b-3bafde941e27"],

Cell[BoxData["\<\"\\\\begin{equation} \\\\label{eq:mvn} \
\\n\\te^{-\\\\frac{1}{2} (X-\\\\mu )\\\\cdot \\\\frac{1}{\\\\Sigma }\\\\cdot \
(X-\\\\mu )}\\n\\\\end{equation}\\nwhere $X$, $\\\\mu$, $\\\\Sigma$, and \
$\\\\cdot$ represent \\\\gls{densmap} embedding position at which to be \
evaluated, train or validation \\\\gls{densmap} embedding position, \
covariance matrix, and matrix multiplication, respectively.\"\>"], "Output",
 CellChangeTimes->{
  3.8422221092693057`*^9, 3.842222144745183*^9, 3.8427478476760783`*^9, 
   3.84274803292695*^9, {3.842748263426397*^9, 3.8427482754575205`*^9}, 
   3.8427488746140475`*^9, 3.842814125927071*^9, 3.842821593879464*^9, 
   3.842833616832633*^9, 3.8428338584953804`*^9, 3.842833988136599*^9, 
   3.842834451151002*^9, 3.8428347842677364`*^9, 3.842834868162301*^9, {
   3.8429615015794506`*^9, 3.8429615150967216`*^9}, 3.847343974317298*^9, {
   3.847347121543483*^9, 3.84734713537245*^9}},
 CellLabel->"Out[9]=",ExpressionUUID->"a44ffde1-2dab-4abe-8b97-39d70e7bcfe6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Covariance", "Chapter",
 CellChangeTimes->{{3.8428127434110556`*^9, 
  3.8428127442993507`*^9}},ExpressionUUID->"a6a4ad81-05d6-47a9-9451-\
284792754fad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXport", "[", 
  RowBox[{"\"\<cov\>\"", ",", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"r", "0"},
      {"0", "r"}
     }], "\[NoBreak]", ")"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "\"\<r\>\"", "}"}], ",", 
     RowBox[{"{", "\"\<extracted \\\\gls{densmap} radius\>\"", "}"}]}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.842221245141796*^9, 3.842221338506964*^9}, {
  3.8422213837541957`*^9, 3.8422213893910675`*^9}, {3.842222272253336*^9, 
  3.8422222734211383`*^9}, {3.8431907951878204`*^9, 3.8431908167710743`*^9}, {
  3.843372408212117*^9, 3.8433724116040797`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"0f2110a5-52e7-4995-bc1b-6643ede4266d"],

Cell[BoxData["\<\"\\\\begin{equation} \\\\label{eq:cov} \
\\n\\t\\\\left(\\n\\\\begin{array}{cc}\\n r & 0 \\\\\\\\\\n 0 & r \\\\\\\\\\n\
\\\\end{array}\\n\\\\right)\\n\\\\end{equation}\\nwhere $\\\\text{r}$ \
represents extracted \\\\gls{densmap} radius.\"\>"], "Output",
 CellChangeTimes->{{3.842221320865673*^9, 3.8422213387763634`*^9}, 
   3.842221389667378*^9, 3.8422222744069767`*^9, 3.842747847694029*^9, 
   3.8427480329598627`*^9, {3.8427482634583015`*^9, 3.8427482754904585`*^9}, 
   3.8427488755343494`*^9, 3.8428141259879065`*^9, 3.8428215939103785`*^9, 
   3.842833616868536*^9, 3.8428338585402794`*^9, 3.842833988178488*^9, 
   3.8428344513754015`*^9, 3.8428347842969446`*^9, 3.842834868191213*^9, {
   3.8429615016044245`*^9, 3.842961515128644*^9}, 3.8433724273608913`*^9, 
   3.8473439754939885`*^9, 3.847347136911807*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"8f1f3771-6b49-4ee7-8913-f61843e1684a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Train Contribution to Validation Density", "Chapter",
 CellChangeTimes->{{3.8428127085499125`*^9, 3.8428127126369743`*^9}, {
  3.8431907659400406`*^9, 3.8431907663060617`*^9}, {3.84337245645207*^9, 
  3.843372456659524*^9}},ExpressionUUID->"1878745d-5722-4ca3-9a65-\
b3378ad5501b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXport", "[", 
  RowBox[{
  "\"\<train-contrib-dens\>\"", ",", 
   "\"\<\!\(\*UnderoverscriptBox[\(\[Sum]\), \(i = 1\), SubscriptBox[\(n\), \
\(train\)]]\)\!\(\*SuperscriptBox[\(\[ExponentialE]\), \(\(-\*FractionBox[\(1\
\), \(2\)]\) \((\*SubscriptBox[\(X\), \(v, j\)] - \*SubscriptBox[\(\[Mu]\), \
\(t, i\)])\)\[CenterDot]\*FractionBox[\(1\), \
SubscriptBox[\(\[CapitalSigma]\), \(t, i\)]]\[CenterDot]\((\*SubscriptBox[\(X\
\), \(v, j\)] - \*SubscriptBox[\(\[Mu]\), \(t, i\)])\)\)]\)\>\"", ",", 
   RowBox[{
    RowBox[{"(", GridBox[{
       {"\"\<\!\(\*SubscriptBox[\(X\), \(v, j\)]\)\>\"", 
        "\"\<j-th validation \\\\gls{densmap} embedding position at which to \
be evaluated\>\""},
       {"\"\<\!\(\*SubscriptBox[\(\[Mu]\), \(t, i\)]\)\>\"", 
        "\"\<i-th train \\\\gls{densmap} embedding position\>\""},
       {"\"\<\!\(\*SubscriptBox[\(\[CapitalSigma]\), \(t, i\)]\)\>\"", 
        "\"\<i-th train covariance matrix\>\""},
       {"\"\<\[CenterDot]\>\"", "\"\<matrix multiplication\>\""},
       {"\"\<\!\(\*SubscriptBox[\(n\), \(train\)]\)\>\"", 
        "\"\<total number of train points\>\""}
      }], ")"}], "\[Transpose]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8422223212741776`*^9, 3.842222586811905*^9}, {
  3.842222669051298*^9, 3.842222703746986*^9}, {3.842222998979776*^9, 
  3.842223000234022*^9}, {3.8427481316559277`*^9, 3.8427481346244955`*^9}, {
  3.842748219781207*^9, 3.8427482323720417`*^9}, {3.8427482797274523`*^9, 
  3.8427482810431557`*^9}, {3.842748316246999*^9, 3.8427483169579735`*^9}, {
  3.8431907684852724`*^9, 3.8431907852184973`*^9}, {3.8431908508060083`*^9, 
  3.8431908600772057`*^9}, {3.843372474539683*^9, 3.843372483405965*^9}, {
  3.8473438726212244`*^9, 3.8473438786750836`*^9}, {3.8473471087672014`*^9, 
  3.8473471123512793`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"78e16a09-6db6-499e-9790-8dc510e2fda9"],

Cell[BoxData["\<\"\\\\begin{equation} \\\\label{eq:train-contrib-dens} \\n\\t\
\\\\sum _{i=1}^{n_{\\\\text{train}}} \
e^{-\\\\frac{1}{2}\\\\left(X_{v,j}-\\\\mu _{t,i}\\\\right)\\\\cdot \
\\\\frac{1}{\\\\Sigma _{t,i}}\\\\cdot \\\\left(X_{v,j}-\\\\mu \
_{t,i}\\\\right)}\\n\\\\end{equation}\\nwhere $X_{v,j}$, $\\\\mu _{t,i}$, $\\\
\\Sigma _{t,i}$, $\\\\cdot$, and $n_{\\\\text{train}}$ represent j-th \
validation \\\\gls{densmap} embedding position at which to be evaluated, i-th \
train \\\\gls{densmap} embedding position, i-th train covariance matrix, \
matrix multiplication, and total number of train points, respectively.\"\>"], \
"Output",
 CellChangeTimes->{
  3.8422225242383976`*^9, 3.8422225892931585`*^9, 3.8422227127201347`*^9, 
   3.842223001084925*^9, 3.8427478478753166`*^9, 3.842748033059596*^9, 
   3.842748135883375*^9, {3.8427482339607224`*^9, 3.8427482755383143`*^9}, 
   3.8427483214305058`*^9, 3.8427488762508616`*^9, 3.842814126048744*^9, 
   3.8428215939672265`*^9, 3.842833616920398*^9, 3.842833858607082*^9, 
   3.842833988254285*^9, 3.8428344519651957`*^9, 3.8428347843448477`*^9, 
   3.8428348682271023`*^9, {3.8429615016632257`*^9, 3.842961515194459*^9}, 
   3.8429862090877595`*^9, 3.8431908701672516`*^9, 3.8433725060603623`*^9, 
   3.847343978866461*^9, 3.847347140478114*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"cbf87265-2869-4b13-80c9-6735efc6887c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Validation Fraction", "Chapter",
 CellChangeTimes->{{3.8428127039161587`*^9, 
  3.842812705484798*^9}},ExpressionUUID->"c8480e4a-456e-41f4-8fe4-\
2e267f8c3956"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXport", "[", 
  RowBox[{
  "\"\<valid-frac\>\"", ",", 
   "\"\<\!\(\*SubscriptBox[\(f\), \(k\)]\)=\!\(\*FractionBox[SubscriptBox[\(n\
\), \(val, k\)], \(\*SubscriptBox[\(n\), \(val, k\)] + \*SubscriptBox[\(n\), \
\(train, k\)]\)]\)\>\"", ",", 
   RowBox[{
    RowBox[{"(", GridBox[{
       {"\"\<\!\(\*SubscriptBox[\(f\), \(k\)]\)\>\"", 
        "\"\<validation fraction of the k-th cluster\>\""},
       {"\"\<\!\(\*SubscriptBox[\(n\), \(val, k\)]\)\>\"", 
        "\"\<number of validation points in the k-th cluster\>\""},
       {"\"\<\!\(\*SubscriptBox[\(n\), \(train, k\)]\)\>\"", 
        "\"\<number of training points in the k-th cluster\>\""}
      }], ")"}], "\[Transpose]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.842747797046661*^9, 3.8427478372545757`*^9}, {
  3.842747867711624*^9, 3.8427479873193183`*^9}, {3.8427481394315195`*^9, 
  3.842748144788629*^9}, {3.8427482379209213`*^9, 3.8427482457353153`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"c52063b1-680f-440c-8205-278bb5500ca8"],

Cell[BoxData["\<\"\\\\begin{equation} \\\\label{eq:valid-frac} \
\\n\\tf_k=\\\\frac{n_{\\\\text{val},k}}{n_{\\\\text{val},k}+n_{\\\\text{train}\
,k}}\\n\\\\end{equation}\\nwhere $f_k$, $n_{\\\\text{val},k}$, and \
$n_{\\\\text{train},k}$ represent validation fraction of the k-th cluster, \
number of validation points in the k-th cluster, and number of training \
points in the k-th cluster, respectively.\"\>"], "Output",
 CellChangeTimes->{{3.842747970792523*^9, 3.842747993124076*^9}, 
   3.84274803310448*^9, 3.8427481459308014`*^9, {3.8427482462744317`*^9, 
   3.8427482755652304`*^9}, 3.8427488770992775`*^9, 3.842814126093624*^9, 
   3.84282159400313*^9, 3.84283361695331*^9, 3.842833858643985*^9, 
   3.842833988295174*^9, 3.8428344524621816`*^9, 3.8428347843728867`*^9, 
   3.842834868255027*^9, {3.842961501688197*^9, 3.8429615152263727`*^9}, 
   3.8473439808024707`*^9, 3.8473471437129745`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"511662e2-1c00-451b-895f-c7d9db190f62"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cluster Mean", "Chapter",
 CellChangeTimes->{{3.8428127003157*^9, 
  3.842812701779151*^9}},ExpressionUUID->"62aac5c3-bcb0-4b61-ae4a-\
6ab938344775"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXport", "[", 
  RowBox[{
  "\"\<cluster-mean\>\"", ",", 
   "\"\<\!\(\*SubscriptBox[\(E\), \(avg, k\)]\)=\!\(\*FractionBox[\(1\), \
SubscriptBox[\(n\), \(k\)]]\)\!\(\*UnderoverscriptBox[\(\[Sum]\), \(i = 1\), \
SubscriptBox[\(n\), \(k\)]]\)\!\(\*SubscriptBox[\(E\), \(k, i\)]\)\>\"", ",", 
   RowBox[{
    RowBox[{"(", GridBox[{
       {"\"\<\!\(\*SubscriptBox[\(n\), \(k\)]\)\>\"", 
        "\"\<number of points in the k-th cluster\>\""},
       {"\"\<\!\(\*SubscriptBox[\(E\), \(avg, k\)]\)\>\"", 
        "\"\<mean bulk modulus of k-th cluster\>\""},
       {"\"\<\!\(\*SubscriptBox[\(E\), \(k, i\)]\)\>\"", 
        "\"\<bulk modulus of the i-th point in the k-th cluster\>\""}
      }], ")"}], "\[Transpose]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8427484820392523`*^9, 3.842748782756078*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"e179a638-6203-4838-847c-679f7f624c1e"],

Cell[BoxData["\<\"\\\\begin{equation} \\\\label{eq:cluster-mean} \
\\n\\tE_{\\\\text{avg},k}=\\\\frac{1}{n_k}\\\\sum _{i=1}^{n_k} \
E_{k,i}\\n\\\\end{equation}\\nwhere $n_k$, $E_{\\\\text{avg},k}$, and \
$E_{k,i}$ represent number of points in the k-th cluster, mean bulk modulus \
of k-th cluster, and bulk modulus of the i-th point in the k-th cluster, \
respectively.\"\>"], "Output",
 CellChangeTimes->{
  3.842748784686341*^9, 3.842748878265538*^9, 3.842814126134516*^9, 
   3.8428215940400333`*^9, 3.8428336169862533`*^9, 3.842833858683876*^9, 
   3.8428339883370624`*^9, 3.842834453022797*^9, 3.842834784385973*^9, 
   3.842834868283965*^9, {3.8429615017131305`*^9, 3.8429615152622766`*^9}, 
   3.8473439830287585`*^9, 3.8473471449803457`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"c2cf1857-9de9-43df-9604-bbc6a289f321"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cluster Max", "Chapter",
 CellChangeTimes->{{3.842812697054039*^9, 
  3.842812698246847*^9}},ExpressionUUID->"b667d90e-e9c1-4f7b-93e4-\
8f9363e9f7e5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXport", "[", 
  RowBox[{
  "\"\<cluster-max\>\"", ",", 
   "\"\<\!\(\*SubscriptBox[\(E\), \(max, k\)]\)=max(\!\(\*SubscriptBox[\(E\), \
\(k, i\)]\))\>\"", ",", 
   RowBox[{
    RowBox[{"(", GridBox[{
       {"\"\<\!\(\*SubscriptBox[\(E\), \(max, i\)]\)\>\"", 
        "\"\<maximum bulk modulus of the k-th cluster\>\""},
       {"\"\<\!\(\*SubscriptBox[\(E\), \(k, i\)]\)\>\"", 
        "\"\<bulk modulus of the i-th point in the k-th cluster\>\""}
      }], ")"}], "\[Transpose]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8427488210058703`*^9, 3.842748845582145*^9}, {
  3.8427489344703436`*^9, 3.8427490143640337`*^9}, {3.8427490821326523`*^9, 
  3.8427491419550767`*^9}, {3.8427491776849585`*^9, 3.8427492234694805`*^9}, {
  3.8427493868178797`*^9, 3.842749387301118*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"00de1263-2394-4209-9389-916e6957bd28"],

Cell[BoxData["\<\"\\\\begin{equation} \\\\label{eq:cluster-max} \
\\n\\t\\\\left.E_{\\\\max \
,k}\\\\text{=max(}E_{k,i}\\\\right)\\n\\\\end{equation}\\nwhere $E_{\\\\max \
,i}$ and $E_{k,i}$ represent maximum bulk modulus of the k-th cluster and \
bulk modulus of the i-th point in the k-th cluster, respectively.\"\>"], \
"Output",
 CellChangeTimes->{
  3.842748848973367*^9, 3.8427488797542953`*^9, {3.842748970906115*^9, 
   3.8427489963971534`*^9}, {3.8427490903686776`*^9, 3.842749135416142*^9}, 
   3.8427491803891835`*^9, 3.8427492291318226`*^9, 3.8427493882623434`*^9, 
   3.8428141261684227`*^9, 3.842821594073941*^9, 3.842833617018137*^9, 
   3.84283385871978*^9, 3.8428339883719697`*^9, 3.8428344535432014`*^9, 
   3.8428347844129047`*^9, 3.8428348683110027`*^9, {3.8429615017370663`*^9, 
   3.842961515299177*^9}, 3.847343983504183*^9, 3.84734714724109*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"cf0c779a-b9e6-4b76-9c1c-dbb95b67eac6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Weighted RMSE", "Chapter",
 CellChangeTimes->{{3.8428126930204306`*^9, 
  3.8428126946268177`*^9}},ExpressionUUID->"78036726-da9f-4cb8-88cd-\
d03d300c1cfa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXport", "[", 
  RowBox[{
  "\"\<weighted-rmse\>\"", ",", 
   "\"\<\!\(\*FractionBox[\(1\), \(\*SubscriptBox[\(w\), \(E\)] + \
\*SubscriptBox[\(w\), \(p\)]\)]\)(\!\(\*SubscriptBox[\(w\), \
\(E\)]\)\!\(\*SqrtBox[\(\*FractionBox[\(1\), SubscriptBox[\(n\), \(val\)]] \(\
\*UnderoverscriptBox[\(\[Sum]\), \(i = 1\), SubscriptBox[\(n\), \
\(val\)]]\*SuperscriptBox[\((\*SubscriptBox[\(E\), \(true, i\)] - \
\*SubscriptBox[\(E\), \(pred, i\)])\), \
\(2\)]\)\)]\)+\!\(\*SubscriptBox[\(w\), \
\(p\)]\)\!\(\*SqrtBox[\(\*FractionBox[\(1\), SubscriptBox[\(n\), \(val\)]] \(\
\*UnderoverscriptBox[\(\[Sum]\), \(i = 1\), SubscriptBox[\(n\), \
\(val\)]]\*SuperscriptBox[\((\*SubscriptBox[\(p\), \(true, i\)] - \
\*SubscriptBox[\(p\), \(pred, i\)])\), \(2\)]\)\)]\))\>\"", ",", 
   RowBox[{
    RowBox[{"(", GridBox[{
       {"\"\<\!\(\*SubscriptBox[\(w\), \(E\)]\)\>\"", 
        "\"\<bulk modulus weight\>\""},
       {"\"\<\!\(\*SubscriptBox[\(w\), \(p\)]\)\>\"", "\"\<proxy weight\>\""},
       {"\"\<\!\(\*SubscriptBox[\(n\), \(val\)]\)\>\"", 
        "\"\<number of validation points\>\""},
       {"\"\<\!\(\*SubscriptBox[\(E\), \(true, i\)]\)\>\"", 
        "\"\<\\\\gls{dft}-calculated bulk modulus of the i-th validation \
point\>\""},
       {"\"\<\!\(\*SubscriptBox[\(E\), \(pred, i\)]\)\>\"", 
        "\"\<predicted bulk modulus of the i-th validation point\>\""},
       {"\"\<\!\(\*SubscriptBox[\(p\), \(true, i\)]\)\>\"", 
        "\"\<true proxy property of the i-th validation point\>\""},
       {"\"\<\!\(\*SubscriptBox[\(p\), \(pred, i\)]\)\>\"", 
        "\"\<predicted proxy property of the i-th validation point\>\""}
      }], ")"}], "\[Transpose]"}], ",", 
   RowBox[{"Widetext", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8428127598201942`*^9, 3.8428128443506575`*^9}, {
  3.8428128819806957`*^9, 3.842813110355111*^9}, {3.842813331131096*^9, 
  3.8428133878161755`*^9}, {3.842814141229865*^9, 3.8428141518113117`*^9}, {
  3.8428228511451035`*^9, 3.842822862568679*^9}, {3.842961475343305*^9, 
  3.8429614919869866`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"6234a28f-6a89-4b41-9551-00473bab9b66"],

Cell[BoxData["\<\"\\\\begin{widetext}\\n\\\\begin{equation} \
\\\\label{eq:weighted-rmse} \\n\\t\\\\frac{1}{w_E+w_p}\\\\left(w_E\\\\sqrt{\\\
\\frac{1}{n_{\\\\text{val}}}\\\\sum _{i=1}^{n_{\\\\text{val}}} \\\\left(E_{\\\
\\text{true},i}-E_{\\\\text{pred},i}\\\\right){}^2}+w_p\\\\sqrt{\\\\frac{1}{n_\
{\\\\text{val}}}\\\\sum _{i=1}^{n_{\\\\text{val}}} \
\\\\left(p_{\\\\text{true},i}-p_{\\\\text{pred},i}\\\\right){}^2}\\\\right)\\\
n\\\\end{equation}\\n\\\\end{widetext}\\nwhere $w_E$, $w_p$, \
$n_{\\\\text{val}}$, $E_{\\\\text{true},i}$, $E_{\\\\text{pred},i}$, \
$p_{\\\\text{true},i}$, and $p_{\\\\text{pred},i}$ represent bulk modulus \
weight, proxy weight, number of validation points, \\\\gls{dft}-calculated \
bulk modulus of the i-th validation point, predicted bulk modulus of the i-th \
validation point, true proxy property of the i-th validation point, and \
predicted proxy property of the i-th validation point, respectively.\"\>"], \
"Output",
 CellChangeTimes->{{3.8428133822694764`*^9, 3.8428133914357386`*^9}, {
   3.8428141262536993`*^9, 3.842814153349825*^9}, 3.8428215941118402`*^9, 
   3.8428228744272614`*^9, 3.8428336170560703`*^9, 3.8428338587566805`*^9, 
   3.8428339884158535`*^9, 3.842834454172243*^9, 3.842834784441512*^9, 
   3.8428348683429165`*^9, {3.842961495038821*^9, 3.842961515336079*^9}, 
   3.8473471493680706`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"12126bdb-2a4a-4015-b37c-98f097deb894"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Score", "Chapter",
 CellChangeTimes->{{3.842822098095333*^9, 
  3.842822098632055*^9}},ExpressionUUID->"b8d1906d-5628-4e6c-acd5-\
37b5ff3d040a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXport", "[", 
  RowBox[{
  "\"\<score\>\"", ",", 
   "\"\<\!\(\*FractionBox[\(1\), \(\*SubscriptBox[\(w\), \(E\)] + \
\*SubscriptBox[\(w\), \(p\)]\)]\)(\!\(\*SubscriptBox[\(w\), \(E\)]\) \
\!\(\*SubscriptBox[\(E\), \(scaled, i\)]\)+\!\(\*SubscriptBox[\(w\), \(p\)]\) \
\!\(\*SubscriptBox[\(p\), \(scaled, i\)]\))\>\"", ",", 
   RowBox[{
    RowBox[{"(", GridBox[{
       {"\"\<\!\(\*SubscriptBox[\(w\), \(E\)]\)\>\"", 
        "\"\<bulk modulus weight\>\""},
       {"\"\<\!\(\*SubscriptBox[\(w\), \(p\)]\)\>\"", "\"\<proxy weight\>\""},
       {"\"\<\!\(\*SubscriptBox[\(E\), \(i\)]\)\>\"", 
        "\"\<robust-scaled predicted bulk modulus of the i-th validation \
point\>\""},
       {"\"\<\!\(\*SubscriptBox[\(p\), \(i\)]\)\>\"", 
        "\"\<robust-scaled predicted uniqueness proxy of the i-th validation \
point\>\""}
      }], ")"}], "\[Transpose]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.842822129188548*^9, 3.842822245954998*^9}, {
  3.8428228363207407`*^9, 3.8428228703302937`*^9}, {3.8428344045793967`*^9, 
  3.842834413726078*^9}, {3.842834825105822*^9, 3.8428348622212367`*^9}, {
  3.8442720897469025`*^9, 3.84427210391264*^9}, {3.844272379443646*^9, 
  3.844272380389629*^9}, {3.8473438923179855`*^9, 3.847343897708639*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"7a5aa4f7-436b-4ff9-b6c7-3f29ad27b4fb"],

Cell[BoxData["\<\"\\\\begin{equation} \\\\label{eq:score} \
\\n\\t\\\\frac{1}{w_E+w_p}\\\\left(w_E E_{\\\\text{scaled},i}+w_p \
p_{\\\\text{scaled},i}\\\\right)\\n\\\\end{equation}\\nwhere $w_E$, $w_p$, \
$E_i$, and $p_i$ represent bulk modulus weight, proxy weight, robust-scaled \
predicted bulk modulus of the i-th validation point, and robust-scaled \
predicted uniqueness proxy of the i-th validation point, respectively.\"\>"], \
"Output",
 CellChangeTimes->{{3.8428222041574073`*^9, 3.842822206980382*^9}, 
   3.842822247197568*^9, 3.8428228724099693`*^9, 3.842833617089946*^9, 
   3.8428338587945805`*^9, 3.842833988457741*^9, 3.842834116682063*^9, {
   3.8428343997505617`*^9, 3.842834414470601*^9}, 3.842834455008713*^9, 
   3.8428347844709144`*^9, 3.8428348351802535`*^9, 3.8428348683738337`*^9, {
   3.842961501775465*^9, 3.8429615153749747`*^9}, 3.844272123910606*^9, 
   3.844272382096029*^9, 3.8473440009018955`*^9, 3.8473471515238223`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"a1188cde-32b7-443e-b836-ef096026c8ff"]
}, Open  ]]
}, Open  ]],

Cell["CDF Distance", "Chapter",
 CellChangeTimes->{{3.8428223751032147`*^9, 
  3.8428223775225625`*^9}},ExpressionUUID->"2ddb5125-70f9-42a2-a7bb-\
1424001557c3"]
},
WindowSize->{1141.2, 568.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"12.2 for Microsoft Windows (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"63186f1e-2aaa-497a-90b3-00231e657e34"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 197, 3, 28, "Input",ExpressionUUID->"f03816a3-2624-4040-854a-18418ac7b492"],
Cell[758, 25, 456, 10, 41, "Input",ExpressionUUID->"2be7e285-5e7b-4976-81e8-ea221fdd1768"],
Cell[1217, 37, 200, 3, 28, "Input",ExpressionUUID->"36848e9e-7a55-485a-86ef-ab94f6056d25"],
Cell[CellGroupData[{
Cell[1442, 44, 194, 3, 28, "Input",ExpressionUUID->"3d4a485e-b3b0-4e9f-aa02-0e0f5c60fc39"],
Cell[1639, 49, 26178, 570, 253, "Output",ExpressionUUID->"67906bcd-d3ba-46a5-a181-66af62f48faa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27854, 624, 276, 5, 28, "Input",ExpressionUUID->"2150d2ee-1e55-4d1c-900b-c060bfd01db2"],
Cell[28133, 631, 755, 11, 32, "Output",ExpressionUUID->"d6404afd-2d57-4fd5-b1cc-d1f4a9aa74bd"]
}, Open  ]],
Cell[28903, 645, 574, 12, 28, "Input",ExpressionUUID->"b7efa623-14d4-4a33-96bf-788a7bec78a6"],
Cell[CellGroupData[{
Cell[29502, 661, 454, 12, 36, "Input",ExpressionUUID->"6a30390d-a58f-4963-9944-1938670fd93b"],
Cell[29959, 675, 856, 18, 40, "Output",ExpressionUUID->"16439338-3403-42b5-86d8-b202d12626cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30852, 698, 712, 19, 46, "Input",ExpressionUUID->"f707ba46-874a-4e3c-9a8e-138806f963a9"],
Cell[31567, 719, 1247, 30, 63, "Output",ExpressionUUID->"0ea437cb-f829-49f9-98cb-72eb28d2dbce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32851, 754, 166, 3, 69, "Chapter",ExpressionUUID->"c88f93f7-55e3-493a-b4dc-40fc72990557"],
Cell[CellGroupData[{
Cell[33042, 761, 1113, 26, 78, "Input",ExpressionUUID->"28ba58a4-65f1-4c0c-a19b-3bafde941e27"],
Cell[34158, 789, 1017, 14, 111, "Output",ExpressionUUID->"a44ffde1-2dab-4abe-8b97-39d70e7bcfe6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35224, 809, 159, 3, 69, "Chapter",ExpressionUUID->"a6a4ad81-05d6-47a9-9451-284792754fad"],
Cell[CellGroupData[{
Cell[35408, 816, 708, 16, 44, "Input",ExpressionUUID->"0f2110a5-52e7-4995-bc1b-6643ede4266d"],
Cell[36119, 834, 916, 12, 189, "Output",ExpressionUUID->"8f1f3771-6b49-4ee7-8913-f61843e1684a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[37084, 852, 287, 4, 69, "Chapter",ExpressionUUID->"1878745d-5722-4ca3-9a65-b3378ad5501b"],
Cell[CellGroupData[{
Cell[37396, 860, 1899, 32, 158, "Input",ExpressionUUID->"78e16a09-6db6-499e-9790-8dc510e2fda9"],
Cell[39298, 894, 1388, 20, 150, "Output",ExpressionUUID->"cbf87265-2869-4b13-80c9-6735efc6887c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40735, 920, 166, 3, 69, "Chapter",ExpressionUUID->"c8480e4a-456e-41f4-8fe4-2e267f8c3956"],
Cell[CellGroupData[{
Cell[40926, 927, 1031, 19, 65, "Input",ExpressionUUID->"c52063b1-680f-440c-8205-278bb5500ca8"],
Cell[41960, 948, 985, 13, 111, "Output",ExpressionUUID->"511662e2-1c00-451b-895f-c7d9db190f62"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42994, 967, 155, 3, 69, "Chapter",ExpressionUUID->"62aac5c3-bcb0-4b61-ae4a-6ab938344775"],
Cell[CellGroupData[{
Cell[43174, 974, 909, 17, 65, "Input",ExpressionUUID->"e179a638-6203-4838-847c-679f7f624c1e"],
Cell[44086, 993, 829, 12, 111, "Output",ExpressionUUID->"c2cf1857-9de9-43df-9604-bbc6a289f321"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44964, 1011, 156, 3, 69, "Chapter",ExpressionUUID->"b667d90e-e9c1-4f7b-93e4-8f9363e9f7e5"],
Cell[CellGroupData[{
Cell[45145, 1018, 882, 17, 48, "Input",ExpressionUUID->"00de1263-2394-4209-9389-916e6957bd28"],
Cell[46030, 1037, 948, 14, 111, "Output",ExpressionUUID->"cf0c779a-b9e6-4b76-9c1c-dbb95b67eac6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47027, 1057, 162, 3, 69, "Chapter",ExpressionUUID->"78036726-da9f-4cb8-88cd-d03d300c1cfa"],
Cell[CellGroupData[{
Cell[47214, 1064, 2157, 38, 210, "Input",ExpressionUUID->"6234a28f-6a89-4b41-9551-00473bab9b66"],
Cell[49374, 1104, 1435, 20, 228, "Output",ExpressionUUID->"12126bdb-2a4a-4015-b37c-98f097deb894"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[50858, 1130, 150, 3, 69, "Chapter",ExpressionUUID->"b8d1906d-5628-4e6c-acd5-37b5ff3d040a"],
Cell[CellGroupData[{
Cell[51033, 1137, 1350, 25, 80, "Input",ExpressionUUID->"7a5aa4f7-436b-4ff9-b6c7-3f29ad27b4fb"],
Cell[52386, 1164, 1034, 14, 135, "Output",ExpressionUUID->"a1188cde-32b7-443e-b836-ef096026c8ff"]
}, Open  ]]
}, Open  ]],
Cell[53447, 1182, 161, 3, 69, "Chapter",ExpressionUUID->"2ddb5125-70f9-42a2-a7bb-1424001557c3"]
}
]
*)



==> mvn-cov.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     49787,       1080]
NotebookOptionsPosition[     48751,       1054]
NotebookOutlinePosition[     49160,       1070]
CellTagsIndexPosition[     49117,       1067]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptCapitalC]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         SuperscriptBox["\[ExponentialE]", "r"], "0"},
        {"0", 
         SuperscriptBox["\[ExponentialE]", "r"]}
       }], "\[NoBreak]", ")"}], ",", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"r", "0"},
        {"0", "r"}
       }], "\[NoBreak]", ")"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R", "=", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalSigma]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"\[ScriptCapitalC]", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "R"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "@", "\[CapitalSigma]"}]}], "Input",
 CellChangeTimes->{{3.843364801598168*^9, 3.843364901846292*^9}, {
  3.84336541703843*^9, 3.8433655602528253`*^9}, {3.843365970213668*^9, 
  3.843365971283805*^9}, {3.843366061430155*^9, 3.8433661340603514`*^9}, {
  3.843366334757612*^9, 3.8433663469081354`*^9}, {3.8433714073786697`*^9, 
  3.843371410646928*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"c3e7d919-ebf0-4254-821e-c7df94576ad0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          SuperscriptBox["\[ExponentialE]", "3"], "0"},
         {"0", 
          SuperscriptBox["\[ExponentialE]", "3"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"3", "0"},
         {"0", "3"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          SuperscriptBox["\[ExponentialE]", "2"], "0"},
         {"0", 
          SuperscriptBox["\[ExponentialE]", "2"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"2", "0"},
         {"0", "2"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"\[ExponentialE]", "0"},
         {"0", "\[ExponentialE]"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0"},
         {"0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8433655614117107`*^9, 3.8433659729114523`*^9, 
  3.8433661349270334`*^9, 3.843366347720935*^9, 3.8433714117090845`*^9},
 CellLabel->
  "Out[97]//MatrixForm=",ExpressionUUID->"03978db7-a49f-43c5-89b6-\
b930bf00a061"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"PDF", "[", 
        RowBox[{
         RowBox[{"MultinormalDistribution", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", "#"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "&"}], "/@", "#"}], "&"}], 
    "/@", "\[CapitalSigma]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.843364801598168*^9, 3.843364901846292*^9}, {
  3.84336541703843*^9, 3.8433656695413094`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"3ffd348b-3e78-4b52-aba9-4f8f99a0eba3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "//", "TableForm"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8433656709834647`*^9, 3.843365672557251*^9}, {
  3.8433661490851583`*^9, 3.8433661680917845`*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"fb310ade-59cc-424c-92b9-8b4d0fc579bd"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox[
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["\[ExponentialE]", "3"]}], "+", 
          SuperscriptBox["x", "2"], "+", 
          SuperscriptBox["y", "2"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", "3"]}]]}]], 
      RowBox[{"2", " ", "\[Pi]"}]], 
     FractionBox[
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["x", "2"], "6"]}], "-", 
        FractionBox[
         SuperscriptBox["y", "2"], "6"]}]], 
      RowBox[{"6", " ", "\[Pi]"}]]},
    {
     FractionBox[
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", "2"]}], "+", 
          SuperscriptBox["x", "2"], "+", 
          SuperscriptBox["y", "2"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", "2"]}]]}]], 
      RowBox[{"2", " ", "\[Pi]"}]], 
     FractionBox[
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["x", "2"], "4"]}], "-", 
        FractionBox[
         SuperscriptBox["y", "2"], "4"]}]], 
      RowBox[{"4", " ", "\[Pi]"}]]},
    {
     FractionBox[
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"2", " ", "\[ExponentialE]"}], "+", 
          SuperscriptBox["x", "2"], "+", 
          SuperscriptBox["y", "2"]}], 
         RowBox[{"2", " ", "\[ExponentialE]"}]]}]], 
      RowBox[{"2", " ", "\[Pi]"}]], 
     FractionBox[
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["x", "2"], "2"]}], "-", 
        FractionBox[
         SuperscriptBox["y", "2"], "2"]}]], 
      RowBox[{"2", " ", "\[Pi]"}]]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.843365672801588*^9, 3.8433659743565855`*^9, {3.8433661436686487`*^9, 
   3.8433661683742704`*^9}, 3.843371413912217*^9},
 CellLabel->
  "Out[99]//TableForm=",ExpressionUUID->"9eacdb7e-0c9b-4f26-8ab8-\
5ca85d843d81"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"l", "=", "2.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"DensityPlot", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"-", "l"}], ",", "l"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"y", ",", 
           RowBox[{"-", "l"}], ",", "l"}], "}"}]}], "]"}], "&"}], "/@", "#"}],
      "&"}], "/@", "f"}], ",", 
   RowBox[{"TableHeadings", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Thread", "[", 
       RowBox[{"\"\<r\>\"", "\[Rule]", 
        RowBox[{"ToString", "/@", "R"}]}], "]"}], ",", " ", 
      RowBox[{"MatrixForm", "/@", "\[ScriptCapitalC]"}]}], "}"}]}], ",", 
   RowBox[{"TableAlignments", "\[Rule]", "Center"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.843365686077273*^9, 3.8433657733165426`*^9}, {
  3.8433659792135925`*^9, 3.8433660561413155`*^9}, {3.8433662338360133`*^9, 
  3.843366268372634*^9}, {3.8433663138764715`*^9, 3.843366315860204*^9}, {
  3.8433663522208962`*^9, 3.843366378372162*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"2d2f81a6-7962-484b-b544-df4571ae32e9"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox[
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {
            SuperscriptBox["\[ExponentialE]", "r"], "0"},
           {"0", 
            SuperscriptBox["\[ExponentialE]", "r"]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]],
       HoldForm], 
      TagBox[
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"r", "0"},
           {"0", "r"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]],
       HoldForm]},
     {
      TagBox[
       RowBox[{"\<\"r\"\>", "\[Rule]", "\<\"3\"\>"}],
       HoldForm], 
      GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJyF101qVEEYRuE2uhEh4iYu2EOjsyxBcCjuxZ0IIldB0qtw4tx5JoLgwLYv
z4U6RTB0+Dh9f0+q6nsrT9+8v317dTgcfp9//9Xt58lJvflwff482vn68sWf
O/z53Y/z59fOLy/n3+/86XL8584fL/z9bnzOuuBv2/EX+Ot2/c6vt/vv/GV7
/s7Pt/fb+dX2/sd4lXfPVr6YL+aL+WK+499xXTBfzBfzxXwxX8w341aevHAr
X8wX88V8x3myLpgv5ov5Yr6YL+abeVmexq1euJUv5ov5jutgXTBfzBfzxXwx
X8w36648zcuOW71wK1/Md1zn64L5Yr6YL+aL+WK+6Svlad11Xnbc6oVb+Y59
bF0wX8wX88V8MV/MN32zPPWVrrvOy45bvXArX8wX88V8MV/MF/NNLpSnvtm+
0nXXedlxqxduHfNoXcY8Wpcxj9ZlzKN1GfNoXcY82nOvPOVC+2b7Stdd52XH
rV64lS/mi/livphvcr085V5zoX2zfaXrrvOy41Yv3MoX88V8Md/sW8pTrjf3
mgvtm+0rXXedlx23euFWvpgv5pt9WXnatzTXm3vNhfbN9pWuu87Ljlu9cCtf
zDf7zvK0L+u+pbne3GsutG+2r3TddV523OqFW/lmX12e9p3dl3Xf0lxv7jUX
2jfbV7ruOi87bvXCrXwf+j9izKNp3znt07qPac43B5sT7aPtM12Hnacdx3q2
bj5XJ5U/frbVY45P1znP9fih2vv0ur5H39t5F72bx6fU/32/V8/pef2+z+9z
nJ/jp9ynzz3+BeDQlGU=
         "], {
          {GrayLevel[0.8], EdgeForm[None], 
           GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwBCQX2+iFib1JiAgAAAKgBAAADAAAA4gIRFQUGEgIDEwMEFgYHFwcIGgoL
HAwNGAgJGQkKFAQFKhobGwsMKRkaIxMUIBARIRESJBQVJRUWKBgZ7+XkJhYX
JxcYHQ0OKxscLBwdPy8wRzc4MSEiLR0eMiIjNCQlNycoMyMkNSUmNiYnLx8g
MCAhOCgpOSkqQDAxPCwtPi4vQTEyIhITQjIzRDQ1OiorOyssQzM0RTU2gHBx
RjY3f29wTj4/Sjo7Szs8Tz9AUEBBU0NEVUVGUUFCUkJDTT0+Y1NUVERFYlJT
XExNWEhJWUlKXU1OXk5PYVFSV0dIX09QYFBRVkZHZFRVZVVWd2doSTk6aVla
ZlZXa1tcbV1ecGBhbFxdbl5fb19gZ1dYaFhZcWFicmJjeGhpdWVmdmZnempr
SDg5e2tsfW1uc2NkdGRlfGxtfm5vWkpLgXFyzb2+hnZ3g3N0hHR1nIyNh3d4
inp7i3t8jHx9jX1+hXV2iXl6jn5/kICBlYWGkoKDk4OEloaHmIiJm4uMkYGC
mYmKmoqLj3+A8PjnnY2On4+Qo5OUoJCRoZGSno6PpJSVp5eYqJiZqZmaqpqb
opKTq5ucrJydrZ2er5+gsKChsaGisqKjlISFs6OkuKiprp6ftqant6eotKSl
gnJzuamqu6uswLCxva2uvq6vwbGywrKzxra3yLi5w7O0xbW2v6+w1sbHx7e4
1cXGzr6/y7u8zLy9z7/A0MDB5sXUyrq70cHC0sLDybm618fI2MjJCBgXvKyt
3MzN2cnK3c3O38/Q4+IQ3s7P4NDR7ejS2srL28vMAhIRAxMSCRkYBhYVBxcW
ChoZuqqrCxsaDR0cBBQTBRUUDBwb5B0OECAfESEgEiIhFCQjFSUkFiYlFycm
GCgnGSkoGiopGysqHCwrHS0sHy8uIDAvITEwIjIxIzMyJDQzJTU0JjY1Jzc2
KDg3KTk4Kjo5Kzs6LDw7Lj49Lz8+M0NCMEA/MUFASVlYNERDNkZFN0dGOEhH
OUlIMkJBOkpJO0tKPU1MP09OQFBPQVFQQlJRSFhXQ1NSR1dWPk5NRVVURlZV
RFRTNUVESlpZbn59TV1cTl5dT19eUGBfUWFgUmJhU2NiVGRjVWVkVmZlV2dm
WGhnWWloW2tqXGxrXW1sXm5tX29uYHBvYXFwYnJxY3NyZHRzZXV0ZnZ1Z3d2
bHx7aHh3anp5TFxbbX18b39+cIB/cYGAcoKBa3t6c4OCdISDdYWEd4eGeYmI
eoqJe4uKgZGQfIyLgJCPdoaFfo6Nf4+OfY2MEyMigpKRhJSTiZmYhZWUhpaV
ipqZi5uajp6dkKCfjJybjZ2ciJiXnq6tj5+ena2sl6emk6OilKSjmKinmamo
nKyrkqKhmqqpm6uqkaGgn6+uoLCvssLBu8vKpLSzobGwpra1qLi3q7u6p7e2
qbm4qrq5orKxo7OyrLy7rb28s8PCsMC/scHAtcXElaWktsbFuMjHrr69r7++
t8fGucnIusrJvMzLg5OSwdHQvs7Nv8/OwtLR8Ofmx9fWydnYxdXUxtbVwNDP
yNjXytrZ6+QOzNzbzd3czt7dz9/eHeQe0ODf8u7jy9va7uriEOIR6ODRpZWW
5OUe+fHhvc3M8eno7ObU6Ong8+/r9u4B4uoC9PDs9fHt5ufE0ujR4+7i9+8P
7vIB7PDm7fHo7/MPxebE8PTT7vbq6+/k+PDT8fXh7/fl8fnpl2heKQ==
             "]]]}, {}, {}, {}, {}},
         VertexColors->CompressedData["
1:eJztmGtQlGUUx5FLRKApcVGQhEWKYDEZDRWpP1CCym0IqSEQEcQQuYiShFIi
IMnQlAwIQUBK5QiEckt01CaZAYpAMVgw2AX2wrLL8u6CxRjiQIzt8IGZE7ON
OdDwzrwf9syZM7/z33POc97HIjT27XB1NTW18elXY/rNjBqcKB2tx5pTMt+r
L3KwnX/M4JI7H1Jvs9wAw3aIdZun2tZ2I7rnRpo4X4RbjU2BYeDh/NFYr211
PJifKcowLOLDOOJCVdKQABvZprLm3f0wFroxHut6oTbibWPwrhhB+mOvcLP4
MImw55S/3A0/34RsZ44E1w4EhVkeFmBVoP+dwC1d0LR/8JZewBB8dDQLox4K
UFh+8uTBOA40dTm9rJ4hLJWb719rLcTre86qJ97rIP2p+BQPxU/lS+mjqp65
5Z2MH6sPwizu4cmQXqRsiHJmPc9HeGPBh+o8ES5nV2hN6vGh56uTzxb14Ieq
9njTd6QIfa56c9RXAgTYeKdyz3di/KPwcKO7w2gIljvW84XY4vyBy2jprxg2
ztfatZXBN3tiPYJkIvjkmGaUOHFQHvPCCuFxBimbLSS3Ph0A61K5g7ilE6m8
EuvMLAbFrdqW4voBBO/OPGvr10X6U/EpHoqfypfSR9X6pOJT9aNIXC0etWLw
XUfdI/H3Ikz8bjS+7GoHalZaeSy/ySB3r9d49ati7GqpLp4MuYe7b+Z/bWAr
x97W2M6broNwiZN+vkq3ByN/WpsrouVYp9+1tF86iAjtyZC8Ui5ei3d1D0qT
I7AxVzFiIUGFRmF6yUYe6U/Fp3gofipfSh9V+536fymeQ2Yx73MlDGIYDWf7
IjG8UxNqMw79Ruqj73bUIGtMDk2/L0b+cJJC25P3cer9Ptgl/Vgd6KiAe7dv
kkIixWiyRVnK7X4I9k26x/oqoHcuKu4cawintSZs9Yz4pD8Vn+Kh+Kl8KX1U
nZ9Uf1H1QPGP1fV1vWepwHXFmoDoy1KUmd9x2PBJPwrViydN8hQIKpu41to2
BKNnzQTPyPlQhPpHxvEUYJu6NX2bLMNOz5Kf9X8SwPBAQ4POmAKZNr3lJddl
eIltPLBphZD0p+JTPBQ/lS+lj6rnETXfqH6k6ofKV+3xMwK7dDZTOyVDzvEa
pyMnhDP2HRccPwsTDaP5QUWZI3tgxp5duUnTxJ6BwUFJ0/IbA3P6z45P8VD8
VL6UPqqe79T5Qs1Dqn+peptLn8S89GTXXxhoBj2qXM0Tz9grL9YM166UYye3
batfzOCc/rPjUzwUP5UvpY+q+xJ1vlP9Rc1Pqt/nqk9Kz/2PH7nyt2RO/9nx
KR6Kn8r3hFKfHKU+25T6qLp//l/rWabkYSl53lDy2Cj5nZX8kidcz4vz+enM
54W+b1D1Od/2jYW+P1P9Pt/258XvwX/+Hry//u98tyvzrf6X34ML5X6DOt8X
yv3G4n3d07mvC77o0lya0Y4l7a3Hqry6YefpF3ElQTTdjzvMDdNaEL/ktte+
pi6cLpj4MuyUcN75/9f2mpOR68eqWuAfws5kdXRBt8DUweLMk7M/tGrjTDU3
odvtyLKMhE5c8WJCfSIFC8b+F9aslVw=
          "]], {}},
       AspectRatio->1,
       AxesLabel->{None, None},
       AxesOrigin->{0., 0.},
       DisplayFunction->Identity,
       Frame->True,
       FrameLabel->{{None, None}, {None, None}},
       FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
       GridLines->{None, None},
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       Method->{
        "DefaultBoundaryStyle" -> Automatic, 
         "DefaultGraphicsInteraction" -> {
          "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
           "Effects" -> {
            "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2},
              "Droplines" -> {
              "freeformCursorMode" -> True, 
               "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
         "DefaultPlotStyle" -> Automatic, "GridLinesInFront" -> True},
       PlotRange->{{-2.5, 2.5}, {-2.5, 2.5}},
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.02], 
          Scaled[0.02]}},
       Ticks->{Automatic, Automatic}], 
      GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJyF101qVEEYRuE2uhEh4iYu2EOjsyxBcCjuxZ0IIldB0qtw4tx5JoLgwLYv
z4U6RTB0+Dh9f0+q6nsrT9+8v317dTgcfp9//9Xt58lJvflwff482vn68sWf
O/z53Y/z59fOLy/n3+/86XL8584fL/z9bnzOuuBv2/EX+Ot2/c6vt/vv/GV7
/s7Pt/fb+dX2/sd4lXfPVr6YL+aL+WK+499xXTBfzBfzxXwxX8w341aevHAr
X8wX88V8x3myLpgv5ov5Yr6YL+abeVmexq1euJUv5ov5jutgXTBfzBfzxXwx
X8w36648zcuOW71wK1/Md1zn64L5Yr6YL+aL+WK+6Svlad11Xnbc6oVb+Y59
bF0wX8wX88V8MV/MN32zPPWVrrvOy45bvXArX8wX88V8MV/MF/NNLpSnvtm+
0nXXedlxqxduHfNoXcY8Wpcxj9ZlzKN1GfNoXcY82nOvPOVC+2b7Stdd52XH
rV64lS/mi/livphvcr085V5zoX2zfaXrrvOy41Yv3MoX88V8Md/sW8pTrjf3
mgvtm+0rXXedlx23euFWvpgv5pt9WXnatzTXm3vNhfbN9pWuu87Ljlu9cCtf
zDf7zvK0L+u+pbne3GsutG+2r3TddV523OqFW/lmX12e9p3dl3Xf0lxv7jUX
2jfbV7ruOi87bvXCrXwf+j9izKNp3znt07qPac43B5sT7aPtM12Hnacdx3q2
bj5XJ5U/frbVY45P1znP9fih2vv0ur5H39t5F72bx6fU/32/V8/pef2+z+9z
nJ/jp9ynzz3+BeDQlGU=
         "], {
          {GrayLevel[0.8], EdgeForm[None], 
           GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwBCQX2+iFib1JiAgAAAKgBAAADAAAA4gIRFQUGEgIDEwMEFgYHFwcIGgoL
HAwNGAgJGQkKFAQFKhobGwsMKRkaIxMUIBARIRESJBQVJRUWKBgZ7+XkJhYX
JxcYHQ0OKxscLBwdPy8wRzc4MSEiLR0eMiIjNCQlNycoMyMkNSUmNiYnLx8g
MCAhOCgpOSkqQDAxPCwtPi4vQTEyIhITQjIzRDQ1OiorOyssQzM0RTU2gHBx
RjY3f29wTj4/Sjo7Szs8Tz9AUEBBU0NEVUVGUUFCUkJDTT0+Y1NUVERFYlJT
XExNWEhJWUlKXU1OXk5PYVFSV0dIX09QYFBRVkZHZFRVZVVWd2doSTk6aVla
ZlZXa1tcbV1ecGBhbFxdbl5fb19gZ1dYaFhZcWFicmJjeGhpdWVmdmZnempr
SDg5e2tsfW1uc2NkdGRlfGxtfm5vWkpLgXFyzb2+hnZ3g3N0hHR1nIyNh3d4
inp7i3t8jHx9jX1+hXV2iXl6jn5/kICBlYWGkoKDk4OEloaHmIiJm4uMkYGC
mYmKmoqLj3+A8PjnnY2On4+Qo5OUoJCRoZGSno6PpJSVp5eYqJiZqZmaqpqb
opKTq5ucrJydrZ2er5+gsKChsaGisqKjlISFs6OkuKiprp6ftqant6eotKSl
gnJzuamqu6uswLCxva2uvq6vwbGywrKzxra3yLi5w7O0xbW2v6+w1sbHx7e4
1cXGzr6/y7u8zLy9z7/A0MDB5sXUyrq70cHC0sLDybm618fI2MjJCBgXvKyt
3MzN2cnK3c3O38/Q4+IQ3s7P4NDR7ejS2srL28vMAhIRAxMSCRkYBhYVBxcW
ChoZuqqrCxsaDR0cBBQTBRUUDBwb5B0OECAfESEgEiIhFCQjFSUkFiYlFycm
GCgnGSkoGiopGysqHCwrHS0sHy8uIDAvITEwIjIxIzMyJDQzJTU0JjY1Jzc2
KDg3KTk4Kjo5Kzs6LDw7Lj49Lz8+M0NCMEA/MUFASVlYNERDNkZFN0dGOEhH
OUlIMkJBOkpJO0tKPU1MP09OQFBPQVFQQlJRSFhXQ1NSR1dWPk5NRVVURlZV
RFRTNUVESlpZbn59TV1cTl5dT19eUGBfUWFgUmJhU2NiVGRjVWVkVmZlV2dm
WGhnWWloW2tqXGxrXW1sXm5tX29uYHBvYXFwYnJxY3NyZHRzZXV0ZnZ1Z3d2
bHx7aHh3anp5TFxbbX18b39+cIB/cYGAcoKBa3t6c4OCdISDdYWEd4eGeYmI
eoqJe4uKgZGQfIyLgJCPdoaFfo6Nf4+OfY2MEyMigpKRhJSTiZmYhZWUhpaV
ipqZi5uajp6dkKCfjJybjZ2ciJiXnq6tj5+ena2sl6emk6OilKSjmKinmamo
nKyrkqKhmqqpm6uqkaGgn6+uoLCvssLBu8vKpLSzobGwpra1qLi3q7u6p7e2
qbm4qrq5orKxo7OyrLy7rb28s8PCsMC/scHAtcXElaWktsbFuMjHrr69r7++
t8fGucnIusrJvMzLg5OSwdHQvs7Nv8/OwtLR8Ofmx9fWydnYxdXUxtbVwNDP
yNjXytrZ6+QOzNzbzd3czt7dz9/eHeQe0ODf8u7jy9va7uriEOIR6ODRpZWW
5OUe+fHhvc3M8eno7ObU6Ong8+/r9u4B4uoC9PDs9fHt5ufE0ujR4+7i9+8P
7vIB7PDm7fHo7/MPxebE8PTT7vbq6+/k+PDT8fXh7/fl8fnpl2heKQ==
             "]]]}, {}, {}, {}, {}},
         VertexColors->CompressedData["
1:eJztmHlM03cYxoswcR7xHDrNBujEeKEjwyki77RjeHGpoLBaB4RTnAsVlqxm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          "]], {}},
       AspectRatio->1,
       AxesLabel->{None, None},
       AxesOrigin->{0., 0.},
       DisplayFunction->Identity,
       Frame->True,
       FrameLabel->{{None, None}, {None, None}},
       FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
       GridLines->{None, None},
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       Method->{
        "DefaultBoundaryStyle" -> Automatic, 
         "DefaultGraphicsInteraction" -> {
          "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
           "Effects" -> {
            "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2},
              "Droplines" -> {
              "freeformCursorMode" -> True, 
               "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
         "DefaultPlotStyle" -> Automatic, "GridLinesInFront" -> True},
       PlotRange->{{-2.5, 2.5}, {-2.5, 2.5}},
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.02], 
          Scaled[0.02]}},
       Ticks->{Automatic, Automatic}]},
     {
      TagBox[
       RowBox[{"\<\"r\"\>", "\[Rule]", "\<\"2\"\>"}],
       HoldForm], 
      GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJyF101qVEEYRuE2uhEh4iYu2EOjsyxBcCjuxZ0IIldB0qtw4tx5JoLgwLYv
z4U6RTB0+Dh9f0+q6nsrT9+8v317dTgcfp9//9Xt58lJvflwff482vn68sWf
O/z53Y/z59fOLy/n3+/86XL8584fL/z9bnzOuuBv2/EX+Ot2/c6vt/vv/GV7
/s7Pt/fb+dX2/sd4lXfPVr6YL+aL+WK+499xXTBfzBfzxXwxX8w341aevHAr
X8wX88V8x3myLpgv5ov5Yr6YL+abeVmexq1euJUv5ov5jutgXTBfzBfzxXwx
X8w36648zcuOW71wK1/Md1zn64L5Yr6YL+aL+WK+6Svlad11Xnbc6oVb+Y59
bF0wX8wX88V8MV/MN32zPPWVrrvOy45bvXArX8wX88V8MV/MF/NNLpSnvtm+
0nXXedlxqxduHfNoXcY8Wpcxj9ZlzKN1GfNoXcY82nOvPOVC+2b7Stdd52XH
rV64lS/mi/livphvcr085V5zoX2zfaXrrvOy41Yv3MoX88V8Md/sW8pTrjf3
mgvtm+0rXXedlx23euFWvpgv5pt9WXnatzTXm3vNhfbN9pWuu87Ljlu9cCtf
zDf7zvK0L+u+pbne3GsutG+2r3TddV523OqFW/lmX12e9p3dl3Xf0lxv7jUX
2jfbV7ruOi87bvXCrXwf+j9izKNp3znt07qPac43B5sT7aPtM12Hnacdx3q2
bj5XJ5U/frbVY45P1znP9fih2vv0ur5H39t5F72bx6fU/32/V8/pef2+z+9z
nJ/jp9ynzz3+BeDQlGU=
         "], {
          {GrayLevel[0.8], EdgeForm[None], 
           GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwBCQX2+iFib1JiAgAAAKgBAAADAAAA4gIRFQUGEgIDEwMEFgYHFwcIGgoL
HAwNGAgJGQkKFAQFKhobGwsMKRkaIxMUIBARIRESJBQVJRUWKBgZ7+XkJhYX
JxcYHQ0OKxscLBwdPy8wRzc4MSEiLR0eMiIjNCQlNycoMyMkNSUmNiYnLx8g
MCAhOCgpOSkqQDAxPCwtPi4vQTEyIhITQjIzRDQ1OiorOyssQzM0RTU2gHBx
RjY3f29wTj4/Sjo7Szs8Tz9AUEBBU0NEVUVGUUFCUkJDTT0+Y1NUVERFYlJT
XExNWEhJWUlKXU1OXk5PYVFSV0dIX09QYFBRVkZHZFRVZVVWd2doSTk6aVla
ZlZXa1tcbV1ecGBhbFxdbl5fb19gZ1dYaFhZcWFicmJjeGhpdWVmdmZnempr
SDg5e2tsfW1uc2NkdGRlfGxtfm5vWkpLgXFyzb2+hnZ3g3N0hHR1nIyNh3d4
inp7i3t8jHx9jX1+hXV2iXl6jn5/kICBlYWGkoKDk4OEloaHmIiJm4uMkYGC
mYmKmoqLj3+A8PjnnY2On4+Qo5OUoJCRoZGSno6PpJSVp5eYqJiZqZmaqpqb
opKTq5ucrJydrZ2er5+gsKChsaGisqKjlISFs6OkuKiprp6ftqant6eotKSl
gnJzuamqu6uswLCxva2uvq6vwbGywrKzxra3yLi5w7O0xbW2v6+w1sbHx7e4
1cXGzr6/y7u8zLy9z7/A0MDB5sXUyrq70cHC0sLDybm618fI2MjJCBgXvKyt
3MzN2cnK3c3O38/Q4+IQ3s7P4NDR7ejS2srL28vMAhIRAxMSCRkYBhYVBxcW
ChoZuqqrCxsaDR0cBBQTBRUUDBwb5B0OECAfESEgEiIhFCQjFSUkFiYlFycm
GCgnGSkoGiopGysqHCwrHS0sHy8uIDAvITEwIjIxIzMyJDQzJTU0JjY1Jzc2
KDg3KTk4Kjo5Kzs6LDw7Lj49Lz8+M0NCMEA/MUFASVlYNERDNkZFN0dGOEhH
OUlIMkJBOkpJO0tKPU1MP09OQFBPQVFQQlJRSFhXQ1NSR1dWPk5NRVVURlZV
RFRTNUVESlpZbn59TV1cTl5dT19eUGBfUWFgUmJhU2NiVGRjVWVkVmZlV2dm
WGhnWWloW2tqXGxrXW1sXm5tX29uYHBvYXFwYnJxY3NyZHRzZXV0ZnZ1Z3d2
bHx7aHh3anp5TFxbbX18b39+cIB/cYGAcoKBa3t6c4OCdISDdYWEd4eGeYmI
eoqJe4uKgZGQfIyLgJCPdoaFfo6Nf4+OfY2MEyMigpKRhJSTiZmYhZWUhpaV
ipqZi5uajp6dkKCfjJybjZ2ciJiXnq6tj5+ena2sl6emk6OilKSjmKinmamo
nKyrkqKhmqqpm6uqkaGgn6+uoLCvssLBu8vKpLSzobGwpra1qLi3q7u6p7e2
qbm4qrq5orKxo7OyrLy7rb28s8PCsMC/scHAtcXElaWktsbFuMjHrr69r7++
t8fGucnIusrJvMzLg5OSwdHQvs7Nv8/OwtLR8Ofmx9fWydnYxdXUxtbVwNDP
yNjXytrZ6+QOzNzbzd3czt7dz9/eHeQe0ODf8u7jy9va7uriEOIR6ODRpZWW
5OUe+fHhvc3M8eno7ObU6Ong8+/r9u4B4uoC9PDs9fHt5ufE0ujR4+7i9+8P
7vIB7PDm7fHo7/MPxebE8PTT7vbq6+/k+PDT8fXh7/fl8fnpl2heKQ==
             "]]]}, {}, {}, {}, {}},
         VertexColors->CompressedData["
1:eJztWGtQlGUURkBxMBkwZFIElJsVI4mOCsb4TMslsExYU1CzSRQlJeyioCaE
hoopwoiXFTVZrmrJnSAlIilBxEK54+JeWHZZ9oaFgUIa47z5g5kzO8tg5dQ3
8/3Yd545+zzPd855z/vOCNnCDTU0MDC4P/QaDb1J4fKB83evYPpeZWCpbSP8
xTstc14XIwAxkX1f1WG814VxubataL+8c3ZZlhR2ilqjI20tyKlfnNHnIoD8
dsXRQrkEgvAp8bNcRFCmnbLBjTto8YkO4RWJ4GoWYL7OvwPHOfNEjp+JUOdm
frS0vB3iYlXWdX4nBJVRkc5cMbb7c+f8MtiGaxWlsy9ayTF5v3OzW6MYvQLX
/o2+rbDyMkyZcUyOqfPl36aNkcDZaK/N5fwWVDL8JIYfZHgqPsWH4v8c05vN
9KqYXm/mjyHzp5n5o6+fDVnb4+Kj2qDJ67Ge8p0At2bzfwqMkGDxlaZlIWox
eEWvljUbi1DgvU8iDBJiVc8ZnrGNDP35pw9ujRbj1xNm87Wb27BWmHp7TIoC
RYbRE/1LJEiItS4w4TZhTn57dLGHCooXysqD0zvAd8CCNz3r4fCG0vRunwq5
wrIWKUcKs7GyyKaUepR3Vmz4wkyNuRLuovWfShGW5JP3m3MD7Bn+a4Y3Zngq
PsWH4k/ppfzRNz+p+FS+cYIcZprmK7HEcKIo4JMOCMcHRg8I6mEhlBm87anG
npv5EKil+NLA7WwjpxGJ3aLSgAI1PDVpExosZeDkZIpW2bag8PtbHicG1LD6
/NES41oZZiwqOnle2oql/cKrH1pqcDop1dXRVA7rM+ELLse0kXgq/l98djM+
pxgfij9VL5Q/+tY79X0pPhezqwoVm9QwqeqI4YZ0oprj2XtuXRPpz5GbVsvu
JWvwY+5LCVq/LlzakfB+0LF2rE8umDSzQ4MAy1dUSjMFFvTbZQfHCvGy7ZVd
hg81eE27fJs5VwFF5cppEc+LSDwVn+JD8af0Uv7o2z+p+qLyk+Kf6Sgq31et
wdZHqVNX13bhxq6F4V63h/6/1yd0cKkWvfvPLhxj1w33C04fHLYQY+/vRten
ZWjhcOiBO/duN05JnDgrrSRwmbsjLKNCi8r0s5xMdyVuBVpE1QzVKYWn4lN8
KP5U/lP+6LsfUf2Nqkcqfyi9D2Rxyze3a+Hf6Zl8PFYJfuge7aMqCQwePz14
saRy47bdKmzuO2xf9rH0yXqxL+98lUiF5Lg/1kQ6dZL4+yy+D4t/msWn+FD8
Kb2UP/ru79R+RPVDqn6pfNPlZ/wKl5NdfDXAcbM7mih7ss4vqb13yUiDpS3C
Qw995Trxw+NTfCj+lF5q/9V3XqL2d6q+qP5J1buu/KT83PD40bDfXTrxw+NT
fCj+bzG9KUzvZKaX8kff+ZP6Xs9aPjux+KF/Uz7rO88/7f5M9c+R9ufhfv7b
+vNI543h+++zMm+kMz5bGJ8KxofqD5TeIOZPHvOHp2Pe+K/Nz5SfFH8Ppncx
09s9wvmZOr9T5x2q/+g6Dw7PB33Pg5Q/o3UepPyk9Hozf44zfy4xf/S9D/mn
7jeo/WW07jeoeqf4U35S/ozW/dL/93Uju68LPnfwjkVfHRpOdr8T5tcKd/ef
TeTXpJjK3zTd1L0GjW1+3RMcm7H2vQnvfjMgeer4AIavY/h5OvBPe12aVP1D
4uoaXHD5SKWY1YzQuugIE+OOUVs3juSsOMC7Cqs1XQ5h9k0YN9ZnUqK95JlZ
/xMglr06
          "]], {}},
       AspectRatio->1,
       AxesLabel->{None, None},
       AxesOrigin->{0., 0.},
       DisplayFunction->Identity,
       Frame->True,
       FrameLabel->{{None, None}, {None, None}},
       FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
       GridLines->{None, None},
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       Method->{
        "DefaultBoundaryStyle" -> Automatic, 
         "DefaultGraphicsInteraction" -> {
          "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
           "Effects" -> {
            "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2},
              "Droplines" -> {
              "freeformCursorMode" -> True, 
               "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
         "DefaultPlotStyle" -> Automatic, "GridLinesInFront" -> True},
       PlotRange->{{-2.5, 2.5}, {-2.5, 2.5}},
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.02], 
          Scaled[0.02]}},
       Ticks->{Automatic, Automatic}], 
      GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJyF101qVEEYRuE2uhEh4iYu2EOjsyxBcCjuxZ0IIldB0qtw4tx5JoLgwLYv
z4U6RTB0+Dh9f0+q6nsrT9+8v317dTgcfp9//9Xt58lJvflwff482vn68sWf
O/z53Y/z59fOLy/n3+/86XL8584fL/z9bnzOuuBv2/EX+Ot2/c6vt/vv/GV7
/s7Pt/fb+dX2/sd4lXfPVr6YL+aL+WK+499xXTBfzBfzxXwxX8w341aevHAr
X8wX88V8x3myLpgv5ov5Yr6YL+abeVmexq1euJUv5ov5jutgXTBfzBfzxXwx
X8w36648zcuOW71wK1/Md1zn64L5Yr6YL+aL+WK+6Svlad11Xnbc6oVb+Y59
bF0wX8wX88V8MV/MN32zPPWVrrvOy45bvXArX8wX88V8MV/MF/NNLpSnvtm+
0nXXedlxqxduHfNoXcY8Wpcxj9ZlzKN1GfNoXcY82nOvPOVC+2b7Stdd52XH
rV64lS/mi/livphvcr085V5zoX2zfaXrrvOy41Yv3MoX88V8Md/sW8pTrjf3
mgvtm+0rXXedlx23euFWvpgv5pt9WXnatzTXm3vNhfbN9pWuu87Ljlu9cCtf
zDf7zvK0L+u+pbne3GsutG+2r3TddV523OqFW/lmX12e9p3dl3Xf0lxv7jUX
2jfbV7ruOi87bvXCrXwf+j9izKNp3znt07qPac43B5sT7aPtM12Hnacdx3q2
bj5XJ5U/frbVY45P1znP9fih2vv0ur5H39t5F72bx6fU/32/V8/pef2+z+9z
nJ/jp9ynzz3+BeDQlGU=
         "], {
          {GrayLevel[0.8], EdgeForm[None], 
           GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwBCQX2+iFib1JiAgAAAKgBAAADAAAA4gIRFQUGEgIDEwMEFgYHFwcIGgoL
HAwNGAgJGQkKFAQFKhobGwsMKRkaIxMUIBARIRESJBQVJRUWKBgZ7+XkJhYX
JxcYHQ0OKxscLBwdPy8wRzc4MSEiLR0eMiIjNCQlNycoMyMkNSUmNiYnLx8g
MCAhOCgpOSkqQDAxPCwtPi4vQTEyIhITQjIzRDQ1OiorOyssQzM0RTU2gHBx
RjY3f29wTj4/Sjo7Szs8Tz9AUEBBU0NEVUVGUUFCUkJDTT0+Y1NUVERFYlJT
XExNWEhJWUlKXU1OXk5PYVFSV0dIX09QYFBRVkZHZFRVZVVWd2doSTk6aVla
ZlZXa1tcbV1ecGBhbFxdbl5fb19gZ1dYaFhZcWFicmJjeGhpdWVmdmZnempr
SDg5e2tsfW1uc2NkdGRlfGxtfm5vWkpLgXFyzb2+hnZ3g3N0hHR1nIyNh3d4
inp7i3t8jHx9jX1+hXV2iXl6jn5/kICBlYWGkoKDk4OEloaHmIiJm4uMkYGC
mYmKmoqLj3+A8PjnnY2On4+Qo5OUoJCRoZGSno6PpJSVp5eYqJiZqZmaqpqb
opKTq5ucrJydrZ2er5+gsKChsaGisqKjlISFs6OkuKiprp6ftqant6eotKSl
gnJzuamqu6uswLCxva2uvq6vwbGywrKzxra3yLi5w7O0xbW2v6+w1sbHx7e4
1cXGzr6/y7u8zLy9z7/A0MDB5sXUyrq70cHC0sLDybm618fI2MjJCBgXvKyt
3MzN2cnK3c3O38/Q4+IQ3s7P4NDR7ejS2srL28vMAhIRAxMSCRkYBhYVBxcW
ChoZuqqrCxsaDR0cBBQTBRUUDBwb5B0OECAfESEgEiIhFCQjFSUkFiYlFycm
GCgnGSkoGiopGysqHCwrHS0sHy8uIDAvITEwIjIxIzMyJDQzJTU0JjY1Jzc2
KDg3KTk4Kjo5Kzs6LDw7Lj49Lz8+M0NCMEA/MUFASVlYNERDNkZFN0dGOEhH
OUlIMkJBOkpJO0tKPU1MP09OQFBPQVFQQlJRSFhXQ1NSR1dWPk5NRVVURlZV
RFRTNUVESlpZbn59TV1cTl5dT19eUGBfUWFgUmJhU2NiVGRjVWVkVmZlV2dm
WGhnWWloW2tqXGxrXW1sXm5tX29uYHBvYXFwYnJxY3NyZHRzZXV0ZnZ1Z3d2
bHx7aHh3anp5TFxbbX18b39+cIB/cYGAcoKBa3t6c4OCdISDdYWEd4eGeYmI
eoqJe4uKgZGQfIyLgJCPdoaFfo6Nf4+OfY2MEyMigpKRhJSTiZmYhZWUhpaV
ipqZi5uajp6dkKCfjJybjZ2ciJiXnq6tj5+ena2sl6emk6OilKSjmKinmamo
nKyrkqKhmqqpm6uqkaGgn6+uoLCvssLBu8vKpLSzobGwpra1qLi3q7u6p7e2
qbm4qrq5orKxo7OyrLy7rb28s8PCsMC/scHAtcXElaWktsbFuMjHrr69r7++
t8fGucnIusrJvMzLg5OSwdHQvs7Nv8/OwtLR8Ofmx9fWydnYxdXUxtbVwNDP
yNjXytrZ6+QOzNzbzd3czt7dz9/eHeQe0ODf8u7jy9va7uriEOIR6ODRpZWW
5OUe+fHhvc3M8eno7ObU6Ong8+/r9u4B4uoC9PDs9fHt5ufE0ujR4+7i9+8P
7vIB7PDm7fHo7/MPxebE8PTT7vbq6+/k+PDT8fXh7/fl8fnpl2heKQ==
             "]]]}, {}, {}, {}, {}},
         VertexColors->CompressedData["
1:eJztWHtMk3cURdExHwN0rIhReQQfUXFaHWPIdqPymAQfYJAhiiJpJwiixlcR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          "]], {}},
       AspectRatio->1,
       AxesLabel->{None, None},
       AxesOrigin->{0., 0.},
       DisplayFunction->Identity,
       Frame->True,
       FrameLabel->{{None, None}, {None, None}},
       FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
       GridLines->{None, None},
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       Method->{
        "DefaultBoundaryStyle" -> Automatic, 
         "DefaultGraphicsInteraction" -> {
          "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
           "Effects" -> {
            "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2},
              "Droplines" -> {
              "freeformCursorMode" -> True, 
               "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
         "DefaultPlotStyle" -> Automatic, "GridLinesInFront" -> True},
       PlotRange->{{-2.5, 2.5}, {-2.5, 2.5}},
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.02], 
          Scaled[0.02]}},
       Ticks->{Automatic, Automatic}]},
     {
      TagBox[
       RowBox[{"\<\"r\"\>", "\[Rule]", "\<\"1\"\>"}],
       HoldForm], 
      GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJyF101qVEEYRuE2uhEh4iYu2EOjsyxBcCjuxZ0IIldB0qtw4tx5JoLgwLYv
z4U6RTB0+Dh9f0+q6nsrT9+8v317dTgcfp9//9Xt58lJvflwff482vn68sWf
O/z53Y/z59fOLy/n3+/86XL8584fL/z9bnzOuuBv2/EX+Ot2/c6vt/vv/GV7
/s7Pt/fb+dX2/sd4lXfPVr6YL+aL+WK+499xXTBfzBfzxXwxX8w341aevHAr
X8wX88V8x3myLpgv5ov5Yr6YL+abeVmexq1euJUv5ov5jutgXTBfzBfzxXwx
X8w36648zcuOW71wK1/Md1zn64L5Yr6YL+aL+WK+6Svlad11Xnbc6oVb+Y59
bF0wX8wX88V8MV/MN32zPPWVrrvOy45bvXArX8wX88V8MV/MF/NNLpSnvtm+
0nXXedlxqxduHfNoXcY8Wpcxj9ZlzKN1GfNoXcY82nOvPOVC+2b7Stdd52XH
rV64lS/mi/livphvcr085V5zoX2zfaXrrvOy41Yv3MoX88V8Md/sW8pTrjf3
mgvtm+0rXXedlx23euFWvpgv5pt9WXnatzTXm3vNhfbN9pWuu87Ljlu9cCtf
zDf7zvK0L+u+pbne3GsutG+2r3TddV523OqFW/lmX12e9p3dl3Xf0lxv7jUX
2jfbV7ruOi87bvXCrXwf+j9izKNp3znt07qPac43B5sT7aPtM12Hnacdx3q2
bj5XJ5U/frbVY45P1znP9fih2vv0ur5H39t5F72bx6fU/32/V8/pef2+z+9z
nJ/jp9ynzz3+BeDQlGU=
         "], {
          {GrayLevel[0.8], EdgeForm[None], 
           GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwBCQX2+iFib1JiAgAAAKgBAAADAAAA4gIRFQUGEgIDEwMEFgYHFwcIGgoL
HAwNGAgJGQkKFAQFKhobGwsMKRkaIxMUIBARIRESJBQVJRUWKBgZ7+XkJhYX
JxcYHQ0OKxscLBwdPy8wRzc4MSEiLR0eMiIjNCQlNycoMyMkNSUmNiYnLx8g
MCAhOCgpOSkqQDAxPCwtPi4vQTEyIhITQjIzRDQ1OiorOyssQzM0RTU2gHBx
RjY3f29wTj4/Sjo7Szs8Tz9AUEBBU0NEVUVGUUFCUkJDTT0+Y1NUVERFYlJT
XExNWEhJWUlKXU1OXk5PYVFSV0dIX09QYFBRVkZHZFRVZVVWd2doSTk6aVla
ZlZXa1tcbV1ecGBhbFxdbl5fb19gZ1dYaFhZcWFicmJjeGhpdWVmdmZnempr
SDg5e2tsfW1uc2NkdGRlfGxtfm5vWkpLgXFyzb2+hnZ3g3N0hHR1nIyNh3d4
inp7i3t8jHx9jX1+hXV2iXl6jn5/kICBlYWGkoKDk4OEloaHmIiJm4uMkYGC
mYmKmoqLj3+A8PjnnY2On4+Qo5OUoJCRoZGSno6PpJSVp5eYqJiZqZmaqpqb
opKTq5ucrJydrZ2er5+gsKChsaGisqKjlISFs6OkuKiprp6ftqant6eotKSl
gnJzuamqu6uswLCxva2uvq6vwbGywrKzxra3yLi5w7O0xbW2v6+w1sbHx7e4
1cXGzr6/y7u8zLy9z7/A0MDB5sXUyrq70cHC0sLDybm618fI2MjJCBgXvKyt
3MzN2cnK3c3O38/Q4+IQ3s7P4NDR7ejS2srL28vMAhIRAxMSCRkYBhYVBxcW
ChoZuqqrCxsaDR0cBBQTBRUUDBwb5B0OECAfESEgEiIhFCQjFSUkFiYlFycm
GCgnGSkoGiopGysqHCwrHS0sHy8uIDAvITEwIjIxIzMyJDQzJTU0JjY1Jzc2
KDg3KTk4Kjo5Kzs6LDw7Lj49Lz8+M0NCMEA/MUFASVlYNERDNkZFN0dGOEhH
OUlIMkJBOkpJO0tKPU1MP09OQFBPQVFQQlJRSFhXQ1NSR1dWPk5NRVVURlZV
RFRTNUVESlpZbn59TV1cTl5dT19eUGBfUWFgUmJhU2NiVGRjVWVkVmZlV2dm
WGhnWWloW2tqXGxrXW1sXm5tX29uYHBvYXFwYnJxY3NyZHRzZXV0ZnZ1Z3d2
bHx7aHh3anp5TFxbbX18b39+cIB/cYGAcoKBa3t6c4OCdISDdYWEd4eGeYmI
eoqJe4uKgZGQfIyLgJCPdoaFfo6Nf4+OfY2MEyMigpKRhJSTiZmYhZWUhpaV
ipqZi5uajp6dkKCfjJybjZ2ciJiXnq6tj5+ena2sl6emk6OilKSjmKinmamo
nKyrkqKhmqqpm6uqkaGgn6+uoLCvssLBu8vKpLSzobGwpra1qLi3q7u6p7e2
qbm4qrq5orKxo7OyrLy7rb28s8PCsMC/scHAtcXElaWktsbFuMjHrr69r7++
t8fGucnIusrJvMzLg5OSwdHQvs7Nv8/OwtLR8Ofmx9fWydnYxdXUxtbVwNDP
yNjXytrZ6+QOzNzbzd3czt7dz9/eHeQe0ODf8u7jy9va7uriEOIR6ODRpZWW
5OUe+fHhvc3M8eno7ObU6Ong8+/r9u4B4uoC9PDs9fHt5ufE0ujR4+7i9+8P
7vIB7PDm7fHo7/MPxebE8PTT7vbq6+/k+PDT8fXh7/fl8fnpl2heKQ==
             "]]]}, {}, {}, {}, {}},
         VertexColors->CompressedData["
1:eJztmGtMk2cUx4t2ogOdFwZGFxYWLyDqHCqibh68AOpU6FS84d0WiFqHqURl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          "]], {}},
       AspectRatio->1,
       AxesLabel->{None, None},
       AxesOrigin->{0., 0.},
       DisplayFunction->Identity,
       Frame->True,
       FrameLabel->{{None, None}, {None, None}},
       FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
       GridLines->{None, None},
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       Method->{
        "DefaultBoundaryStyle" -> Automatic, 
         "DefaultGraphicsInteraction" -> {
          "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
           "Effects" -> {
            "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2},
              "Droplines" -> {
              "freeformCursorMode" -> True, 
               "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
         "DefaultPlotStyle" -> Automatic, "GridLinesInFront" -> True},
       PlotRange->{{-2.5, 2.5}, {-2.5, 2.5}},
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.02], 
          Scaled[0.02]}},
       Ticks->{Automatic, Automatic}], 
      GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJyF101qVEEYRuE2uhEh4iYu2EOjsyxBcCjuxZ0IIldB0qtw4tx5JoLgwLYv
z4U6RTB0+Dh9f0+q6nsrT9+8v317dTgcfp9//9Xt58lJvflwff482vn68sWf
O/z53Y/z59fOLy/n3+/86XL8584fL/z9bnzOuuBv2/EX+Ot2/c6vt/vv/GV7
/s7Pt/fb+dX2/sd4lXfPVr6YL+aL+WK+499xXTBfzBfzxXwxX8w341aevHAr
X8wX88V8x3myLpgv5ov5Yr6YL+abeVmexq1euJUv5ov5jutgXTBfzBfzxXwx
X8w36648zcuOW71wK1/Md1zn64L5Yr6YL+aL+WK+6Svlad11Xnbc6oVb+Y59
bF0wX8wX88V8MV/MN32zPPWVrrvOy45bvXArX8wX88V8MV/MF/NNLpSnvtm+
0nXXedlxqxduHfNoXcY8Wpcxj9ZlzKN1GfNoXcY82nOvPOVC+2b7Stdd52XH
rV64lS/mi/livphvcr085V5zoX2zfaXrrvOy41Yv3MoX88V8Md/sW8pTrjf3
mgvtm+0rXXedlx23euFWvpgv5pt9WXnatzTXm3vNhfbN9pWuu87Ljlu9cCtf
zDf7zvK0L+u+pbne3GsutG+2r3TddV523OqFW/lmX12e9p3dl3Xf0lxv7jUX
2jfbV7ruOi87bvXCrXwf+j9izKNp3znt07qPac43B5sT7aPtM12Hnacdx3q2
bj5XJ5U/frbVY45P1znP9fih2vv0ur5H39t5F72bx6fU/32/V8/pef2+z+9z
nJ/jp9ynzz3+BeDQlGU=
         "], {
          {GrayLevel[0.8], EdgeForm[None], 
           GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwBCQX2+iFib1JiAgAAAKgBAAADAAAA4gIRFQUGEgIDEwMEFgYHFwcIGgoL
HAwNGAgJGQkKFAQFKhobGwsMKRkaIxMUIBARIRESJBQVJRUWKBgZ7+XkJhYX
JxcYHQ0OKxscLBwdPy8wRzc4MSEiLR0eMiIjNCQlNycoMyMkNSUmNiYnLx8g
MCAhOCgpOSkqQDAxPCwtPi4vQTEyIhITQjIzRDQ1OiorOyssQzM0RTU2gHBx
RjY3f29wTj4/Sjo7Szs8Tz9AUEBBU0NEVUVGUUFCUkJDTT0+Y1NUVERFYlJT
XExNWEhJWUlKXU1OXk5PYVFSV0dIX09QYFBRVkZHZFRVZVVWd2doSTk6aVla
ZlZXa1tcbV1ecGBhbFxdbl5fb19gZ1dYaFhZcWFicmJjeGhpdWVmdmZnempr
SDg5e2tsfW1uc2NkdGRlfGxtfm5vWkpLgXFyzb2+hnZ3g3N0hHR1nIyNh3d4
inp7i3t8jHx9jX1+hXV2iXl6jn5/kICBlYWGkoKDk4OEloaHmIiJm4uMkYGC
mYmKmoqLj3+A8PjnnY2On4+Qo5OUoJCRoZGSno6PpJSVp5eYqJiZqZmaqpqb
opKTq5ucrJydrZ2er5+gsKChsaGisqKjlISFs6OkuKiprp6ftqant6eotKSl
gnJzuamqu6uswLCxva2uvq6vwbGywrKzxra3yLi5w7O0xbW2v6+w1sbHx7e4
1cXGzr6/y7u8zLy9z7/A0MDB5sXUyrq70cHC0sLDybm618fI2MjJCBgXvKyt
3MzN2cnK3c3O38/Q4+IQ3s7P4NDR7ejS2srL28vMAhIRAxMSCRkYBhYVBxcW
ChoZuqqrCxsaDR0cBBQTBRUUDBwb5B0OECAfESEgEiIhFCQjFSUkFiYlFycm
GCgnGSkoGiopGysqHCwrHS0sHy8uIDAvITEwIjIxIzMyJDQzJTU0JjY1Jzc2
KDg3KTk4Kjo5Kzs6LDw7Lj49Lz8+M0NCMEA/MUFASVlYNERDNkZFN0dGOEhH
OUlIMkJBOkpJO0tKPU1MP09OQFBPQVFQQlJRSFhXQ1NSR1dWPk5NRVVURlZV
RFRTNUVESlpZbn59TV1cTl5dT19eUGBfUWFgUmJhU2NiVGRjVWVkVmZlV2dm
WGhnWWloW2tqXGxrXW1sXm5tX29uYHBvYXFwYnJxY3NyZHRzZXV0ZnZ1Z3d2
bHx7aHh3anp5TFxbbX18b39+cIB/cYGAcoKBa3t6c4OCdISDdYWEd4eGeYmI
eoqJe4uKgZGQfIyLgJCPdoaFfo6Nf4+OfY2MEyMigpKRhJSTiZmYhZWUhpaV
ipqZi5uajp6dkKCfjJybjZ2ciJiXnq6tj5+ena2sl6emk6OilKSjmKinmamo
nKyrkqKhmqqpm6uqkaGgn6+uoLCvssLBu8vKpLSzobGwpra1qLi3q7u6p7e2
qbm4qrq5orKxo7OyrLy7rb28s8PCsMC/scHAtcXElaWktsbFuMjHrr69r7++
t8fGucnIusrJvMzLg5OSwdHQvs7Nv8/OwtLR8Ofmx9fWydnYxdXUxtbVwNDP
yNjXytrZ6+QOzNzbzd3czt7dz9/eHeQe0ODf8u7jy9va7uriEOIR6ODRpZWW
5OUe+fHhvc3M8eno7ObU6Ong8+/r9u4B4uoC9PDs9fHt5ufE0ujR4+7i9+8P
7vIB7PDm7fHo7/MPxebE8PTT7vbq6+/k+PDT8fXh7/fl8fnpl2heKQ==
             "]]]}, {}, {}, {}, {}},
         VertexColors->CompressedData["
1:eJztmGlM1GcQxqnEiqhNxKsprBYKiMaKNiVyiCMYEQuVgkdUBI8CVlQWPKrS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          "]], {}},
       AspectRatio->1,
       AxesLabel->{None, None},
       AxesOrigin->{0., 0.},
       DisplayFunction->Identity,
       Frame->True,
       FrameLabel->{{None, None}, {None, None}},
       FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
       GridLines->{None, None},
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       Method->{
        "DefaultBoundaryStyle" -> Automatic, 
         "DefaultGraphicsInteraction" -> {
          "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
           "Effects" -> {
            "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2},
              "Droplines" -> {
              "freeformCursorMode" -> True, 
               "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
         "DefaultPlotStyle" -> Automatic, "GridLinesInFront" -> True},
       PlotRange->{{-2.5, 2.5}, {-2.5, 2.5}},
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.02], 
          Scaled[0.02]}},
       Ticks->{Automatic, Automatic}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, TableHeadings -> {{"r" -> "3", "r" -> "2", "r" -> "1"}, {
       MatrixForm[{{E^$CellContext`r, 0}, {0, E^$CellContext`r}}], 
       MatrixForm[{{$CellContext`r, 0}, {0, $CellContext`r}}]}}, 
    TableAlignments -> Center]]]], "Output",
 CellChangeTimes->{{3.843366030746025*^9, 3.8433660564275365`*^9}, 
   3.8433661846607385`*^9, 3.84336623462593*^9, 3.843366269335049*^9, 
   3.8433663161653795`*^9, {3.8433663537570157`*^9, 3.8433663786673784`*^9}, 
   3.8433714145704613`*^9},
 CellLabel->
  "Out[101]//TableForm=",ExpressionUUID->"84f24e6f-df04-462c-bd68-\
968c79e0e40f"]
}, Open  ]]
},
WindowSize->{571.8, 524.4},
WindowMargins->{{284.4, Automatic}, {18, Automatic}},
FrontEndVersion->"12.2 for Microsoft Windows (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6d8d7521-dc58-40a1-abf5-95722c13a129"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1245, 31, 106, "Input",ExpressionUUID->"c3e7d919-ebf0-4254-821e-c7df94576ad0"],
Cell[1828, 55, 3588, 97, 139, "Output",ExpressionUUID->"03978db7-a49f-43c5-89b6-b930bf00a061"]
}, Open  ]],
Cell[5431, 155, 653, 18, 28, "Input",ExpressionUUID->"3ffd348b-3e78-4b52-aba9-4f8f99a0eba3"],
Cell[CellGroupData[{
Cell[6109, 177, 293, 5, 28, "Input",ExpressionUUID->"fb310ade-59cc-424c-92b9-8b4d0fc579bd"],
Cell[6405, 184, 2640, 82, 161, "Output",ExpressionUUID->"9eacdb7e-0c9b-4f26-8ab8-5ca85d843d81"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9082, 271, 1215, 31, 88, "Input",ExpressionUUID->"2d2f81a6-7962-484b-b544-df4571ae32e9"],
Cell[10300, 304, 38435, 747, 669, "Output",ExpressionUUID->"84f24e6f-df04-462c-bd68-968c79e0e40f"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


